The CoRa Tensor Compiler: Compilation for Ragged Tensors with Minimal Padding

There is often variation in the shape and size of input data used for deep learning. In many cases, such data can be represented using tensors with non-uniform shapes, or ragged tensors. Due to limited and non-portable support for efficient execution on ragged tensors, current deep learning frameworks generally use techniques such as padding and masking to make the data shapes uniform and then offload the computations to optimized kernels for dense tensor algebra. Such techniques can, however, lead to a lot of wasted computation and therefore, a loss in performance. This paper presents CoRa, a tensor compiler that allows users to easily generate efficient code for ragged tensor operators targeting a wide range of CPUs and GPUs. Evaluating CoRa on a variety of operators on ragged tensors as well as on an encoder layer of the transformer model, we find that CoRa (i)performs competitively with hand-optimized implementations of the operators and the transformer encoder and (ii) achieves, over PyTorch, a 1.6X geomean speedup for the encoder on an Nvidia GPU and a 1.86X geomean speedup for the multi-head attention module used in transformers on an ARM CPU.

==> scripts/common.py <==
import decimal
import numpy as np

def geomean(iterable):
    a = np.array(iterable)
    return a.prod()**(1.0/len(a))

def round_up(x, place=2):

    if x < 1/pow(10, place):
        format_str = "{:." + str(place) + "e}"
        return format_str.format(x)

    context = decimal.getcontext()
    # get the original setting so we can put it back when we're done
    original_rounding = context.rounding
    # change context to act like ceil()
    context.rounding = decimal.ROUND_CEILING

    rounded = round(decimal.Decimal(str(x)), place)
    context.rounding = original_rounding
    return float(rounded)

model_repl = {
    'lstm': 'TreeLSTM',
    'gru': 'TreeGRU',
    'dag_rnn': 'DAG-RNN',
    'dag': 'DAG-RNN',
    'mvrnn': 'MV-RNN',
    'fc': 'TreeFC'
}
def get_model_repl(model): return model_repl.get(model, model)

seq_model_repl = {
    # 'lstm': 'Seq. LSTM',
    # 'gru': 'Seq. GRU',
    'lstm': 'Sequential LSTM',
    'gru': 'Sequential GRU',
}
def get_seq_model_repl(model): return seq_model_repl[model]

backend_repl = {
    'cuda': 'Nvidia GPU',
    'cpu': 'Intel CPU',
    'arm': 'ARM CPU'
}
def get_backend_repl(model): return backend_repl[model]

summary_backend_repl = {
    'cuda': 'Nvidia V100 GPU',
    'cpu': '8-core/16-thread Intel CascadeLake CPU',
    'arm': '8-core ARM Graviton2 CPU'
}
def get_summary_backend_repl(model): return summary_backend_repl[model]

framework_repl = {
    'pytorch': 'PyTorch',
    'ftrans_pad': 'FasterTransformer-Pad',
    'ftrans_nopad': 'FasterTransformer-NoPad',
    'ftrans': 'FasterTransformer',
    'cora': 'CoRa',
    'cora_dense': 'Dense',
    'cora_ragged': 'Ragged',
    'tvm': 'CoRa'
}
def get_framework_repl(model): return framework_repl[model]

def replace_model(string):
    for k, v in model_repl.items():
        string = string.replace(k, v)
    return string

def round_number(s, d = 2):
    return round(s, d)

dataset_repl = {
    'wiki_128' : 'Wiki128',
    'wiki_512' : 'Wiki512',
    'squadv2' : 'SQuAD',
    'mnli' : 'MNLI',
    'mrpc' : 'MRPC',
    'cola' : 'CoLA',
    'xnli' : 'XNLI',
    'race' : 'RACE',
}
def get_dataset_repl(dataset): return dataset_repl.get(dataset, dataset)


op_repl = {
    'qkt' : '$\\rm{QK}^{\\rm{T}}$',
    'attn_v' : 'AttnV',
    'post_linear': 'Proj2',
    'pre_linear': 'Proj1',
    'softmax': 'Softmax'
}
def get_op_repl(op): return op_repl.get(op, op)


==> scripts/create_table.py <==
import pandas as pd
import sys
import os
from statistics import geometric_mean
import argparse
import math

import common

datasets = ['race', 'wiki_512', 'squadv2', 'wiki_128', 'mnli', 'xnli', 'mrpc', 'cola']

col_target = 'Target'
col_dataset = 'Dataset'
col_b_size = 'Batch Size'
col_pytorch = 'pytorch (ms)'
col_tf = 'tf (ms)'
col_ftrans_pad = 'ftrans_pad (ms)'
col_ftrans_nopad = 'ftrans_nopad (ms)'
col_cora = 'cora (ms)'

def print_latex_table_str(lol, filepath, hline_skip = 0):
    outfile = open(filepath, 'w')
    i = 0
    for line in lol:
        i += 1
        string = ' & '.join([str(s) for s in line]) + ' \\\\'
        if hline_skip > 0 and i % hline_skip == 0:
            if i + hline_skip > len(lol): string += ' \\bottomrule'
            else: string += ' \\hline'
        print(string, file = outfile)
    outfile.close()

def num_to_str(n, bold=False, place=2):
    n = common.round_up(n, place=place)
    if place == 0: n = int(n)
    s = str(n)
    if bold: s = '\\textbf{' + s + '}'
    return s


def print_per_ops_table(csvdir, srcdir):
    table_file = srcdir + '/per_op_table_defs.tex'

    dataset_idx = 0
    b_size_idx = 1
    framework_idx = 2
    op_idx = 3
    time_idx = 4
    datasets = ['race']
    b_sizes = [128]
    num_layers = 6

    df = pd.read_csv(csvdir + '/per_op_times_results_cuda.csv')
    prelude_df = pd.read_csv(csvdir + '/per_op_times_prelude_results_cuda.csv')
    cols = df.columns
    df = df.loc[(df[cols[dataset_idx]].isin(datasets)) & (df[cols[b_size_idx]].isin(b_sizes))]
    df = df.drop(columns = [cols[dataset_idx], cols[b_size_idx]])

    cr = 'cora'
    fp = 'ftrans_pad'
    fn = 'ftrans_nopad'

    def id(f, op):
        tmp = df.loc[(df[cols[framework_idx]] == f) & (df[cols[op_idx]] == op)]
        time = tmp[cols[time_idx]].tolist()[0]
        if f == cr:
            prelude_tmp = prelude_df.loc[(prelude_df[cols[framework_idx]] == f) &
                                         (prelude_df[cols[op_idx]] == op) &
                                         (prelude_df[cols[dataset_idx]].isin(datasets))]
            prelude_time = prelude_tmp[cols[time_idx]].tolist()[0]
            time -= ((num_layers - 1) / num_layers) *prelude_time
        return num_to_str(time)

    ops = {}
    ops['ftnqkvmm'], ops['ftpqkvmm'], ops['coraqkvmm'] = id(fn, 'AttnQKV'), id(fp, 'AttnQKV'), id(cr, 'pre_linear')
    ops['ftnqkvbp'], ops['ftpqkvbp'] = id(fn, 'AttnQKVBiasAddPadding'), id(fp, 'AttnQKVBiasAddPadding')
    ops['ftnqkt'], ops['ftpqkt'], ops['coraqkt'] = id(fn, 'AttnQKt'), id(fp, 'AttnQKt'), id(cr, 'qkt')
    ops['ftnsoft'], ops['ftpsoft'], ops['corasoft'] = id(fn, 'AttnSoftmax'), id(fp, 'AttnSoftmax'), id(cr, 'softmax')
    ops['ftnattnv'], ops['ftpattnv'], ops['coraattnv'] = id(fn, 'AttnAttnV'), id(fp, 'AttnAttnV'), id(cr, 'attn_v')
    ops['ftntrremp'], ops['ftptrremp'] = id(fn, 'AttnTransposeRemPad'), id(fp, 'AttnTransposeRemPad')
    ops['ftnpstl'], ops['ftppstl'], ops['corapstl'] = id(fn, 'PostLinearMB'), id(fp, 'PostLinearMB'), id(cr, 'post_linear')
    ops['ftnpstlbp'], ops['ftppstlbp'], ops['corapstlbp'] = id(fn, 'PostLinearBiasNormAdd'), id(fp, 'PostLinearBiasNormAdd'), id(cr, 'norm_add1')
    ops['ftnffomm'], ops['ftpffomm'], ops['coraffomm'] = id(fn, 'FF1MM'), id(fp, 'FF1MM'), id(cr, 'ff1')
    ops['ftnffba'], ops['ftpffba'] = id(fn, 'FF1BiasAct'), id(fp, 'FF1BiasAct')
    ops['ftnfftmm'], ops['ftpfftmm'], ops['corafftmm'] = id(fn, 'FF2MM'), id(fp, 'FF2MM'), id(cr, 'ff2')
    ops['ftnfftbln'], ops['ftpfftbln'], ops['corafftbln'] = id(fn, 'FF2BiasNormAdd'), id(fp, 'FF2BiasNormAdd'), id(cr, 'norm_add2')
    ops['ftnsum'], ops['ftpsum'], ops['corasum'] = id(fn, 'Total'), id(fp, 'Total'), id(cr, 'Sum')

    outfile = open(table_file, 'w')
    # outfile = sys.stdout
    for op, t in ops.items():
        print('\\newcommand{\\' + op + '}{' + str(t) + '}', file = outfile)
    outfile.close()


def print_layer_cuda_table(csvdir, srcdir):
    table_file = srcdir + '/bert_layer_table.tex'

    res_df = pd.read_csv(csvdir + '/bert_layer_results_cuda.csv')
    prelude_df = pd.read_csv(csvdir + '/bert_layer_prelude_results_cuda.csv')

    frameworks = [col_pytorch, col_ftrans_pad, col_cora, col_ftrans_nopad]

    num_layers = 6
    lol = []
    b_sizes = [32, 64, 128]
    for dataset in datasets:
        for b_size in b_sizes:
            if b_size == b_sizes[0]:
                line = ['\multirow{' + str(len(b_sizes)) + '}{*}{' + common.get_dataset_repl(dataset) + '}', b_size]
            else:
                line = ['', b_size]

            framework_times = {}
            to_bold_framework = ''
            min_time = 100000000.0
            for framework in frameworks:
                this_df = res_df[framework].loc[(res_df[col_b_size] == b_size) &
                                                (res_df[col_dataset] == dataset)]
                exe_time = this_df.values.tolist()[0]
                framework_times[framework] = exe_time
                if (exe_time < min_time):
                    min_time = exe_time
                    to_bold_framework = framework

            for framework in frameworks:
                exe_time = framework_times[framework]

                if 'cora' in framework:
                    prelude_time_df = prelude_df[framework].loc[(prelude_df[col_b_size] == b_size) &
                                                                (prelude_df[col_dataset] == dataset)]
                    prelude_time = prelude_time_df.values.tolist()[0]
                    exe_time = exe_time - prelude_time + (prelude_time / num_layers)

                line.append(num_to_str(exe_time))
            lol.append(line)
    print_latex_table_str(lol, table_file, hline_skip = len(b_sizes))

def print_layer_cuda_wide_table(csvdir, srcdir):
    table_file = srcdir + '/bert_layer_table_wide.tex'

    res_df = pd.read_csv(csvdir + '/bert_layer_results_cuda.csv')
    prelude_df = pd.read_csv(csvdir + '/bert_layer_prelude_results_cuda.csv')

    frameworks = [col_pytorch, col_ftrans_pad, col_cora, col_ftrans_nopad]

    num_layers = 6
    lol = []
    b_sizes = [32, 64, 128]
    for dataset in datasets:
        line = [common.get_dataset_repl(dataset)]
        for b_size in b_sizes:
            framework_times = {}
            to_bold_framework = ''
            min_time = 100000000.0
            for framework in frameworks:
                this_df = res_df[framework].loc[(res_df[col_b_size] == b_size) &
                                                (res_df[col_dataset] == dataset)]
                exe_time = this_df.values.tolist()[0]
                framework_times[framework] = exe_time
                if (exe_time < min_time):
                    min_time = exe_time
                    to_bold_framework = framework

            for framework in frameworks:
                exe_time = framework_times[framework]

                if 'cora' in framework:
                    prelude_time_df = prelude_df[framework].loc[(prelude_df[col_b_size] == b_size) &
                                                                (prelude_df[col_dataset] == dataset)]
                    prelude_time = prelude_time_df.values.tolist()[0]
                    exe_time = exe_time - prelude_time + (prelude_time / num_layers)

                exe_str = ''
                if exe_time > 10.0: exe_str = num_to_str(exe_time, place=1)
                else: exe_str = num_to_str(exe_time, place=2)

                line.append(exe_str)
        lol.append(line)
    print_latex_table_str(lol, table_file, hline_skip = 0)

def print_layer_arm_table_old(csvdir, srcdir):
    table_file = srcdir + '/bert_layer_table_cpu.tex'

    res_df = pd.read_csv(csvdir + '/bert_layer_results_cpu.csv')
    frameworks = [col_pytorch, col_tf, col_cora]

    py_speedups = (res_df[col_pytorch] / res_df[col_cora]).tolist()
    tf_speedups = (res_df[col_tf] / res_df[col_cora]).tolist()
    print("PyTorch Speedup:", common.geomean(py_speedups))
    print("TensorFlow Speedup:", common.geomean(tf_speedups))

    lol = []
    b_sizes = [32, 64, 128]
    for dataset in datasets:
        line = [common.get_dataset_repl(dataset)]
        for b_size in b_sizes:
            framework_times = {}
            to_bold_framework = ''
            min_time = 100000000.0
            for framework in frameworks:
                this_df = res_df[framework].loc[(res_df[col_b_size] == b_size) &
                                                (res_df[col_dataset] == dataset)]
                exe_time = this_df.values.tolist()[0]
                framework_times[framework] = exe_time
                if (exe_time < min_time):
                    min_time = exe_time
                    to_bold_framework = framework

            for framework in frameworks:
                exe_time = framework_times[framework]
                exe_time_str = num_to_str(exe_time, bold = (to_bold_framework == framework), place=0)
                # exe_time_str = num_to_str(exe_time)
                line.append(exe_time_str)

        lol.append(line)
    print_latex_table_str(lol, table_file, hline_skip = len(datasets))

def print_layer_arm_table(csvdir, srcdir):
    table_file = srcdir + '/bert_layer_table_cpu.tex'

    res_df = pd.read_csv(csvdir + '/arm_mha_64_core_results.csv')

    col_tf, col_tf_ub, col_tf_ub_sizes = "TF Vanilla", "TF UB", "TF uBS"
    col_cora = "CoRa"

    b_sizes = [32, 64, 128]
    frameworks = [col_tf, col_tf_ub, col_cora]

    for framework in frameworks:
        if framework == col_cora: continue
        speedups = (res_df[framework] / res_df[col_cora]).tolist()
        print(framework, " Speedup on 64 cores:", common.geomean(speedups))

    def is_ub_framework(framework):
       return framework == col_tf_ub

    def get_ub_size(res_df, dataset, b_size, framework):
        ub_col = col_tf_ub_sizes
        this_df = res_df[ub_col].loc[(res_df[col_b_size] == b_size) &
                                     (res_df[col_dataset] == dataset)]
        return this_df.values.tolist()[0]

    lol = []
    for dataset in datasets:
        line = [common.get_dataset_repl(dataset)]
        for b_size in b_sizes:
            framework_times = {}
            to_bold_framework = ''
            min_time = 100000000.0
            for framework in frameworks:
                this_df = res_df[framework].loc[(res_df[col_b_size] == b_size) &
                                                (res_df[col_dataset] == dataset)]
                exe_time = this_df.values.tolist()[0]
                framework_times[framework] = exe_time
                if (exe_time < min_time):
                    min_time = exe_time
                    to_bold_framework = framework

            for framework in frameworks:
                exe_time = framework_times[framework]
                exe_time_str = num_to_str(exe_time, bold = (to_bold_framework == framework), place=0)
                line.append(exe_time_str)
        lol.append(line)
    print_latex_table_str(lol, table_file, hline_skip = len(datasets))

def print_layer_arm_fuller_table(csvdir, srcdir):
    table_file = srcdir + '/bert_layer_table_fuller_cpu.tex'

    res_dfs = {}
    res_dfs[8] = pd.read_csv(csvdir + '/arm_mha_8_core_results.csv')
    res_dfs[64] = pd.read_csv(csvdir + '/arm_mha_64_core_results.csv')

    col_pt, col_pt_ub, col_pt_ub_sizes = "PT Vanilla", "PT UB", "PT uBS"
    col_tf, col_tf_ub, col_tf_ub_sizes = "TF Vanilla", "TF UB", "TF uBS"
    col_cora = "CoRa"

    b_sizes = [32, 64, 128]
    n_cores = [8, 64]
    # frameworks = [col_tf, col_tf_ub, col_cora]
    frameworks = [col_pt, col_pt_ub, col_tf, col_tf_ub, col_cora]

    for framework in frameworks:
        if framework == col_cora: continue
        for n_core in n_cores:
            res_df = res_dfs[n_core]
            speedups = (res_df[framework] / res_df[col_cora]).tolist()
            print(framework, " Speedup on ", n_core, " cores:", common.geomean(speedups))

    def is_ub_framework(framework):
       return framework == col_pt_ub or framework == col_tf_ub

    def get_ub_size(res_df, dataset, b_size, framework):
        ub_col = col_pt_ub_sizes if framework == col_pt_ub else col_tf_ub_sizes
        this_df = res_df[ub_col].loc[(res_df[col_b_size] == b_size) &
                                     (res_df[col_dataset] == dataset)]
        return this_df.values.tolist()[0]

    lol = []
    for dataset in datasets:
        for b_size in b_sizes:
            if b_size == b_sizes[0]:
                line = ['\multirow{' + str(len(b_sizes)) + '}{*}{' + common.get_dataset_repl(dataset) + '}', b_size]
            else:
                line = ['', b_size]

            for n_core in n_cores:
                res_df = res_dfs[n_core]
                framework_times = {}
                to_bold_framework = ''
                min_time = 100000000.0
                for framework in frameworks:
                    this_df = res_df[framework].loc[(res_df[col_b_size] == b_size) &
                                                    (res_df[col_dataset] == dataset)]
                    exe_time = this_df.values.tolist()[0]
                    framework_times[framework] = exe_time
                    if (exe_time < min_time):
                        min_time = exe_time
                        to_bold_framework = framework

                for framework in frameworks:
                    exe_time = framework_times[framework]
                    exe_time_str = num_to_str(exe_time, bold = (framework == to_bold_framework), place=0)
                    if is_ub_framework(framework):
                        ub_size = get_ub_size(res_df, dataset, b_size, framework)
                        exe_time_str = exe_time_str + " / " + str(ub_size)
                    line.append(exe_time_str)
            lol.append(line)
    print_latex_table_str(lol, table_file, hline_skip = len(b_sizes))

def print_taco_table(csvdir, srcdir):
    table_file = srcdir + '/taco_table.tex'

    target_idx = 0
    m_idx = 1
    op_idx = 2
    taco_csr_idx = 3
    taco_bcsr_idx = 4
    cora_idx = 5

    df = pd.read_csv(csvdir + '/taco_results_cuda.csv')
    cols = df.columns

    print(df)

    sizes = [128, 512, 2048, 8192]
    ops = ['trmm', 'tradd', 'trmul']

    lol = []
    for op in ops:
        line = []
        for size in sizes:
            def get_time(framework_idx):
                cora_df = df[cols[cora_idx]].loc[(df[cols[m_idx]] == size) & (df[cols[op_idx]] == op)]
                cora = cora_df.values.tolist()[0]
                if framework_idx == cora_idx: return [num_to_str(cora, place=3)]
                else:
                    tmp_df = df[cols[framework_idx]].loc[(df[cols[m_idx]] == size) & (df[cols[op_idx]] == op)]
                    time = tmp_df.values.tolist()[0]
                    if time == 100000000.0: return ['-', '-']
                    else:
                        slowdown = time / cora
                        return [num_to_str(time, place=3), num_to_str(slowdown)]
            if size == sizes[0]:
                line = ['\multirow{4}{*}{' + op + '}']
            else: line = ['']
            line += [
                size,
                *get_time(cora_idx),
                *get_time(taco_csr_idx),
                *get_time(taco_bcsr_idx),
            ]
            lol.append(line)
    print_latex_table_str(lol, table_file, hline_skip = len(sizes))

def print_main_lowering_oh_table(csvdir, srcdir):
    table_file = srcdir + '/lowering_oh_table.tex'

    df = pd.read_csv(csvdir + '/lowering_mem_results_cuda.csv')
    datasets = ['cola', 'race']
    b_sizes = [32, 128]


    dataset_idx = 0
    b_size_idx = 1

    csfv_ftime_idx = 2
    csfv_fmem_idx = 3
    csfv_ttime_idx = 4
    csfv_tmem_idx = 5
    csfv_ctime_idx = 6

    corav_ftime_idx = 7
    corav_fmem_idx = 8
    corav_ttime_idx = 9
    corav_tmem_idx = 10
    corav_ctime_idx = 11

    csfo_ftime_idx = 12
    csfo_fmem_idx = 13
    csfo_ttime_idx = 14
    csfo_tmem_idx = 15
    csfo_ctime_idx = 16

    corao_ftime_idx = 17
    corao_fmem_idx = 18
    corao_ttime_idx = 19
    corao_tmem_idx = 20
    corao_ctime_idx = 21

    cols = df.columns
    df = df.loc[df[cols[dataset_idx]].isin(datasets)]
    df[cols[b_size_idx]] = df[cols[b_size_idx]].apply(lambda a: int(a))
    df = df.loc[df[cols[b_size_idx]].isin(b_sizes)]
    df = df.drop(columns = [cols[csfv_fmem_idx], cols[csfv_ftime_idx]])
    df = df.drop(columns = [
        cols[csfo_ftime_idx],
        cols[csfo_fmem_idx],
        cols[csfo_ttime_idx],
        cols[csfo_tmem_idx],
        cols[csfo_ctime_idx],
        cols[corao_ftime_idx],
        cols[corao_fmem_idx],
        cols[corao_ttime_idx],
        cols[corao_tmem_idx],
        cols[corao_ctime_idx],
    ])
    print(df)
    lol = []
    for dataset in datasets:
        for b_size in b_sizes:
            def get_col(idx):
                return float(df.loc[(df[cols[dataset_idx]].isin([dataset])) &
                                    (df[cols[b_size_idx]].isin([b_size]))]
                             [cols[idx]].tolist()[0])

            csf_time = get_col(csfv_ttime_idx)
            csf_mem = get_col(csfv_tmem_idx)
            cora_ftime = get_col(corav_ftime_idx)
            cora_fmem = get_col(corav_fmem_idx)
            cora_ttime = get_col(corav_ttime_idx)
            cora_tmem = get_col(corav_tmem_idx)
            cora_ctime = get_col(corav_ctime_idx)

            print(csf_time, csf_mem, cora_ttime, cora_tmem, cora_ftime, cora_fmem, cora_ctime)

            line = ['%s / %d' % (common.get_dataset_repl(dataset), b_size),
                    '%s / %s' % (num_to_str(csf_time), num_to_str(csf_mem)),
                    '%s / %s' % (num_to_str(cora_ttime), num_to_str(cora_tmem)),
                    '%s / %s' % (num_to_str(cora_ftime), num_to_str(cora_fmem)),
                    num_to_str(cora_ctime)]
            lol.append(line)
    print_latex_table_str(lol, table_file, hline_skip = len(b_sizes) * len(datasets))

def print_appendix_lowering_oh_table(csvdir, srcdir):
    df = pd.read_csv(csvdir + '/lowering_mem_results_cuda.csv')
    datasets = ['cola', 'race']
    b_sizes = [32, 128]


    dataset_idx = 0
    b_size_idx = 1

    csfv_ftime_idx = 2
    csfv_fmem_idx = 3
    csfv_ttime_idx = 4
    csfv_tmem_idx = 5
    csfv_ctime_idx = 6

    corav_ftime_idx = 7
    corav_fmem_idx = 8
    corav_ttime_idx = 9
    corav_tmem_idx = 10
    corav_ctime_idx = 11

    csfo_ftime_idx = 12
    csfo_fmem_idx = 13
    csfo_ttime_idx = 14
    csfo_tmem_idx = 15
    csfo_ctime_idx = 16

    corao_ftime_idx = 17
    corao_fmem_idx = 18
    corao_ttime_idx = 19
    corao_tmem_idx = 20
    corao_ctime_idx = 21

    cols = df.columns
    df = df.loc[df[cols[dataset_idx]].isin(datasets)]
    df[cols[b_size_idx]] = df[cols[b_size_idx]].apply(lambda a: int(a))
    df = df.loc[df[cols[b_size_idx]].isin(b_sizes)]
    df = df.drop(columns = [cols[csfo_fmem_idx], cols[csfo_ftime_idx]])
    df = df.drop(columns = [cols[csfv_ftime_idx], cols[csfv_fmem_idx]])
    print(df)
    lol = []
    for dataset in datasets:
        for b_size in b_sizes:
            def get_col(idx):
                return float(df.loc[(df[cols[dataset_idx]].isin([dataset])) &
                                    (df[cols[b_size_idx]].isin([b_size]))]
                             [cols[idx]].tolist()[0])

            corao_ftime = get_col(corao_ftime_idx)
            corao_ttime = get_col(corao_ttime_idx)
            corao_ctime = get_col(corao_ctime_idx)

            corav_ftime = get_col(corav_ftime_idx)
            corav_ttime = get_col(corav_ttime_idx)
            corav_ctime = get_col(corav_ctime_idx)

            line = [
                common.get_dataset_repl(dataset), str(b_size),
                num_to_str(corav_ttime, place=3), num_to_str(corav_ftime, place=3),
                num_to_str(corav_ctime, place=3), num_to_str(corao_ttime, place=3),
                num_to_str(corao_ftime, place=3), num_to_str(corao_ctime, place=3),
            ]
            lol.append(line)
    table_file = srcdir + '/lowering_oh_table_appendix_time.tex'
    print_latex_table_str(lol, table_file, hline_skip = len(b_sizes) * len(datasets))

    lol = []
    for dataset in datasets:
        for b_size in b_sizes:
            def get_col(idx):
                return float(df.loc[(df[cols[dataset_idx]].isin([dataset])) &
                                    (df[cols[b_size_idx]].isin([b_size]))]
                             [cols[idx]].tolist()[0])

            corao_fmem = get_col(corao_fmem_idx)
            corao_tmem = get_col(corao_tmem_idx)

            corav_fmem = get_col(corav_fmem_idx)
            corav_tmem = get_col(corav_tmem_idx)

            line = [
                common.get_dataset_repl(dataset), str(b_size),
                num_to_str(corav_tmem), num_to_str(corav_fmem),
                num_to_str(corao_tmem), num_to_str(corao_fmem),
            ]
            lol.append(line)
    table_file = srcdir + '/lowering_oh_table_appendix_mem.tex'
    print_latex_table_str(lol, table_file, hline_skip = len(b_sizes) * len(datasets))

def main(args):
    script_dir = os.path.dirname(os.path.realpath(__file__))
    root_dir = script_dir + '/../'
    csvdir = root_dir + '/data/'
    srcdir = root_dir + '/src/'

    # print_taco_table(csvdir, srcdir)
    # print_layer_cuda_table(csvdir, srcdir)
    # print_layer_cuda_wide_table(csvdir, srcdir)
    # print_layer_arm_table(csvdir, srcdir)
    print_layer_arm_fuller_table(csvdir, srcdir)
    # print_main_lowering_oh_table(csvdir, srcdir)
    # print_appendix_lowering_oh_table(csvdir, srcdir)
    # print_per_ops_table(csvdir, srcdir)

if __name__== '__main__':
    parser = argparse.ArgumentParser()
    args = parser.parse_args()
    main(args)


==> scripts/create_table_old.py <==
import pandas as pd
import sys
import os
from statistics import geometric_mean
import argparse
import math
import matplotlib.pyplot as plt
import seaborn as sns

import common

models = ['fc', 'dag', 'gru', 'lstm', 'mvrnn']
cavs_models = ['fc', 'gru', 'lstm']
backends = ['cuda', 'cpu', 'arm']
cavs_backends = ['cuda']
b_sizes = [1, 10]
h_sizes = {
    'lstm': [256, 512],
    'gru': [256, 512],
    'dag': [256, 512],
    'fc': [256, 512],
    'mvrnn': [64, 128]
}

col_target = 'Target'
col_h_size = 'Hidden Size'
col_b_size = 'Batch Size'
col_pytorch = 'pytorch'
col_cavs = 'cavs'
col_dynet = 'dynet'
col_tvm = 'tvm'
col_tvm_unspec = 'tvm_unspec'
col_model = 'Model'

col_speedup = 'Speedup'
col_unspec_speedup = 'Unspec Speedup'

def print_latex_table_str(lol, filepath, hline_skip = 0):
    outfile = open(filepath, 'w')
    i = 0
    for line in lol:
        i += 1
        string = ' & '.join([str(s) for s in line]) + ' \\\\'
        if hline_skip > 0 and i % hline_skip == 0:
            if i + hline_skip > len(lol): string += ' \\bottomrule'
            else: string += ' \\hline'
        print(string, file = outfile)
    outfile.close()

def num_to_str(n, bold = False):
    s = str(common.round_number(n))
    if bold: s = '\\textbf{' + s + '}'
    return s

def dynet_table(df, table_file):
    df = df.replace(1e7, float('nan'))
    df[col_speedup] = df[col_dynet] / df[col_tvm]

    lol = []
    for backend in backends:
        model_values = {}
        for b_size in b_sizes:
            for model in models:
                this_df = df.loc[(df[col_h_size].isin(h_sizes[model])) &
                                 (df[col_b_size] == b_size) &
                                 (df[col_model] == model) &
                                 (df[col_target] == backend)]
                this_df = this_df[[col_h_size, col_dynet, col_tvm, col_speedup]]

                model_values[(model, b_size)] = this_df.values.tolist()

        h_size_label = ['s', 'l']
        for i in range(2):
            for b_size in b_sizes:
                line = [common.get_backend_repl(backend), '$h_' + h_size_label[i] + '$', b_size]
                for model in models:
                    this_values = model_values[(model, b_size)]
                    if len(this_values) == 0:
                        print(i, b_size, model, backend)
                    dynet_batch = this_values[i][1]
                    tvm_batch = this_values[i][2]
                    speedup = this_values[i][3]
                    tvm_bold = tvm_batch < dynet_batch
                    line += [(num_to_str(dynet_batch, bold = not tvm_bold) + "/" +
                              num_to_str(tvm_batch, bold = tvm_bold)),
                             num_to_str(speedup)]
                lol.append(line)
    print_latex_table_str(lol, table_file, hline_skip = 4)

def cavs_table(df, table_file):
    df = df.replace(1e7, float('nan'))
    df[col_speedup] = df[col_cavs] / df[col_tvm]
    df[col_unspec_speedup] = df[col_cavs] / df[col_tvm_unspec]

    print(df.to_csv())

    lol = []
    for backend in cavs_backends:
        model_values = {}
        for b_size in b_sizes:
            for model in cavs_models:
                this_df = df.loc[(df[col_h_size].isin(h_sizes[model])) &
                                 (df[col_b_size] == b_size) &
                                 (df[col_model] == model) &
                                 (df[col_target] == backend)]
                this_df = this_df[[col_h_size, col_cavs, col_tvm_unspec, col_tvm, col_unspec_speedup, col_speedup]]
                model_values[(model, b_size)] = this_df.values.tolist()

        h_size_label = ['s', 'l']
        for i in range(2):
            for b_size in b_sizes:
                line = ['$h_' + h_size_label[i] + '$', b_size]
                for model in cavs_models:
                    this_values = model_values[(model, b_size)]

                    # cavs_batch = this_values[i][1]
                    # tvm_unspec_batch = this_values[i][2]
                    # tvm_batch = this_values[i][3]
                    # unspec_speedup = this_values[i][4]
                    # speedup = this_values[i][5]
                    # batches = [cavs_batch, tvm_unspec_batch, tvm_batch]
                    # bold_idx = batches.index(min(batches))
                    # line += [(num_to_str(cavs_batch, bold = bold_idx == 0) + "/" +
                    #           num_to_str(tvm_unspec_batch, bold = bold_idx == 1) + "/" +
                    #           num_to_str(tvm_batch, bold = bold_idx == 2)),
                    #          num_to_str(unspec_speedup) + "/" + num_to_str(speedup)]

                    cavs_batch = this_values[i][1]
                    tvm_unspec_batch = this_values[i][2]
                    unspec_speedup = this_values[i][4]
                    batches = [cavs_batch, tvm_unspec_batch]
                    bold_idx = batches.index(min(batches))
                    line += [(num_to_str(cavs_batch, bold = bold_idx == 0) + "/" +
                              num_to_str(tvm_unspec_batch, bold = bold_idx == 1)),
                             num_to_str(unspec_speedup)]
                lol.append(line)
    print_latex_table_str(lol, table_file)

def pytorch_table(df, table_file):
    df = df.replace(1e7, float('nan'))
    df[col_speedup] = df[col_pytorch] / df[col_tvm]
    df = df.loc[df[col_h_size].isin([256]) | df[col_h_size].isin([64])]
    df = df.drop(columns = [col_pytorch, col_tvm, col_h_size])
    df = df.reset_index()
    df = df.loc[df[col_model].isin(['lstm', 'fc', 'dag', 'mvrnn'])]
    # print(df)
    sns.scatterplot(data=df, y=col_speedup, x=df.columns[0], hue = col_b_size)
    plt.show()
    exit(0)
    lol = []
    for backend in backends:
        model_values = {}
        for b_size in b_sizes:
            for model in models:
                this_df = df.loc[(df[col_h_size].isin(h_sizes[model])) &
                                 (df[col_b_size] == b_size) &
                                 (df[col_model] == model) &
                                 (df[col_target] == backend)]
                this_df = this_df[[col_h_size, col_pytorch, col_tvm, col_speedup]]

                model_values[(model, b_size)] = this_df.values.tolist()

        for i in range(2):
            for b_size in b_sizes:
                line = [common.get_backend_repl(backend), 'H' + str(i), b_size]
                for model in models:
                    this_values = model_values[(model, b_size)]
                    pytorch_batch = this_values[i][1]
                    tvm_batch = this_values[i][2]
                    speedup = this_values[i][3]
                    tvm_bold = tvm_batch < pytorch_batch
                    line += [(num_to_str(pytorch_batch, bold = not tvm_bold) + "/" +
                              num_to_str(tvm_batch, bold = tvm_bold)),
                             num_to_str(speedup)]
                lol.append(line)
    print_latex_table_str(lol, table_file)

def print_overall_table(csvdir, srcdir):
    dynet_table_file = srcdir + '/dynet_table.tex'
    cavs_table_file = srcdir + '/cavs_table.tex'
    pytorch_table_file = srcdir + '/pytorch_table.tex'
    backend_table_file = srcdir + '/backend_summary_table.tex'

    all_dfs = {}
    for model in models:
        model_dfs = []
        for backend in backends:
            filepath = csvdir + "/" + model + '_results_' + backend + '.csv'
            df = pd.read_csv(filepath)
            model_dfs.append(df)

        model_df = pd.concat(model_dfs)
        model_df['Model'] = model
        all_dfs[model] = model_df

    all_df = pd.concat(all_dfs)
    all_df = all_df.loc[all_df['Batch Size'].isin(b_sizes)]
    all_df = all_df.reset_index(drop = True)
    dynet_eval = all_df[[col_model, col_target, col_h_size, col_b_size, col_dynet, col_tvm]]
    dynet_table(dynet_eval, dynet_table_file)


    all_dfs = {}
    for model in cavs_models:
        model_dfs = []
        for backend in cavs_backends:
            filepath = csvdir + "/cavs_" + model + '_results_' + backend + '.csv'
            df = pd.read_csv(filepath)
            model_dfs.append(df)

        model_df = pd.concat(model_dfs)
        model_df['Model'] = model
        all_dfs[model] = model_df

    all_df = pd.concat(all_dfs)
    all_df = all_df.loc[all_df['Batch Size'].isin(b_sizes)]
    all_df = all_df.reset_index(drop = True)
    cavs_eval = all_df[[col_model, col_target, col_h_size, col_b_size, col_cavs, col_tvm_unspec, col_tvm]]
    # print(cavs_eval)
    cavs_table(cavs_eval, cavs_table_file)

def print_linearization_table(csvdir, srcdir):
    csvpath = csvdir + '/linearization_results_cuda.csv'
    linearization_file = srcdir + '/linearization_table.tex'

    model_idx = 0
    b_size_idx = 1
    batch_idx = 2

    full_df = pd.read_csv(csvpath)
    cols = full_df.columns
    models = full_df[cols[model_idx]].values.tolist()
    models = [i for n, i in enumerate(models) if i not in models[:n]]
    line1 = ' & '.join([common.replace_model(m) for m in ['Batch Size'] + models])

    outfile = open(linearization_file, 'w')
    print(line1 + ' \\\\ \\hline', file = outfile)

    for b_size in [1, 10]:
        df = full_df.loc[(full_df[cols[b_size_idx]] == b_size)]
        times = [common.round_number(t) for t in df[cols[batch_idx]].values.tolist()]

        line2 = ' & '.join([str(f) for f in [b_size] + times])

        print(line2 + ' \\\\', file = outfile)
    outfile.close()

def main(args):
    script_dir = os.path.dirname(os.path.realpath(__file__))
    root_dir = script_dir + '/../'
    csvdir = root_dir + '/data/'
    srcdir = root_dir + '/src/'

    print_overall_table(csvdir, srcdir)
    print_linearization_table(csvdir, srcdir)

if __name__== '__main__':
    parser = argparse.ArgumentParser()
    args = parser.parse_args()
    main(args)


==> scripts/make_plots.py <==
import matplotlib.colors as colors
from scipy import stats
from matplotlib import cm
import pandas as pd
import matplotlib as mpl
import sys
import os
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import common
from common import geomean
import argparse
import math

palettes = {}

suh_height = 2

import numpy as np

pd.set_option("display.max_rows", None, "display.max_columns", None)
def make_mmha_plot(csvdir, figdir, args):
    datasets = ['race', 'mnli']
    b_sizes = [32, 64, 128]
    figpath = figdir + '/mmha_eval.pdf'

    csvpath = csvdir + '/bert_layer_mmha_results_cuda.csv'
    df = pd.read_csv(csvpath)

    target_idx = 0
    dataset_idx = 1
    b_size_idx = 2
    pytorch_idx = 3
    cora_dense_idx = 4
    cora_masked_idx = 5
    cols = df.columns

    pytorch_rel_time = 'PyTorch'
    cora_dense_rel_time = 'CoRa-Pad'
    cora_masked_rel_time = 'CoRa-NoPad'
    framework = 'Framework'
    exe_time = 'Relative Exe. Time'

    race_128_df = df.loc[df[cols[dataset_idx]].isin(['race']) & df[cols[b_size_idx]].isin([128])]
    mnli_128_df = df.loc[df[cols[dataset_idx]].isin(['mnli']) & df[cols[b_size_idx]].isin([128])]
    print('RACE,CD,128', (race_128_df[cols[cora_dense_idx]] / race_128_df[cols[cora_masked_idx]]).tolist()[0])
    print('MNLI,CD,128', (mnli_128_df[cols[cora_dense_idx]] / mnli_128_df[cols[cora_masked_idx]]).tolist()[0])

    print('PT', geomean((df[cols[pytorch_idx]] / df[cols[cora_masked_idx]]).tolist()))
    print('CD', geomean((df[cols[cora_dense_idx]] / df[cols[cora_masked_idx]]).tolist()))

    df = df.loc[(df[cols[dataset_idx]].isin(datasets))]
    df = df.loc[(df[cols[b_size_idx]].isin(b_sizes))]
    df[pytorch_rel_time] = df[cols[pytorch_idx]] / df[cols[pytorch_idx]]
    df[cora_dense_rel_time] = df[cols[cora_dense_idx]] / df[cols[pytorch_idx]]
    df[cora_masked_rel_time] = df[cols[cora_masked_idx]] / df[cols[pytorch_idx]]
    df = df.drop(columns = [cols[target_idx], cols[pytorch_idx], cols[cora_dense_idx], cols[cora_masked_idx]])

    df = df.melt(id_vars=[cols[dataset_idx], cols[b_size_idx]], var_name = framework, value_name = exe_time)
    df[cols[dataset_idx]] = df[cols[dataset_idx]].apply(common.get_dataset_repl)

    height = 1.5
    g = sns.catplot(
        data=df, kind="bar",
        x=cols[b_size_idx], y=exe_time, hue=framework, col=cols[dataset_idx],
        ci=None, height=height, aspect = 5/(2*height), legend = True, palette = palettes[3],
        sharey = False, sharex = True, legend_out=False)

    axes = g.axes.flatten()
    axes[0].set_title(axes[0].get_title().replace('Dataset = ', ''))
    axes[1].set_title(axes[1].get_title().replace('Dataset = ', ''))

    handles, labels = axes[0].get_legend_handles_labels()
    axes[0].legend(handles=handles, labels=
                   labels, loc='upper center',
                   bbox_to_anchor = (1, 1.65), ncol=3,
                   labelspacing=0.3, borderpad=0.4)

    if args.debug: plt.show()

    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_memory_plot(csvdir, figdir, args):
    figpath = figdir + '/mem_eval.pdf'
    csvpath = csvdir + '/bert_layer_mem_results_cuda.csv'
    df = pd.read_csv(csvpath)

    target_idx = 0
    dataset_idx = 1
    b_size_idx = 2
    dense_idx = 3
    ragged_idx = 4
    cols = df.columns

    framework = 'Framework'
    mem_used = 'Relative''\n''Mem. Usage'
    batch_size = 64
    df = df.drop(columns = [cols[target_idx]])
    df = df.loc[df[cols[b_size_idx]] == batch_size]
    df[cols[ragged_idx]] = df[cols[ragged_idx]] / df[cols[dense_idx]]
    df[cols[dense_idx]] = df[cols[dense_idx]] / df[cols[dense_idx]]
    print('Improvement: ', geomean([1/i for i in df[cols[ragged_idx]].tolist()]))


    df = df.melt(id_vars=[cols[dataset_idx], cols[b_size_idx]], var_name = framework, value_name = mem_used)
    df[cols[dataset_idx]] = df[cols[dataset_idx]].apply(common.get_dataset_repl)
    df[framework] = df[framework].apply(lambda s: s.replace(' (ms)', ''))
    df[framework] = df[framework].apply(common.get_framework_repl)

    plt.figure(figsize = (5, 1.2))
    g = sns.barplot(data=df, x=cols[dataset_idx], y=mem_used, hue=framework, ci=None,
        palette = palettes[2])

    plt.xticks(rotation=5)
    handles, labels = g.get_legend_handles_labels()
    g.legend(handles=handles, labels=labels, ncol=2, loc='lower left', bbox_to_anchor=(0.04, 0.02))
    g.spines['top'].set_visible(False)
    g.spines['right'].set_visible(False)

    if args.debug: plt.show()

    g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_pad_fusion_plot(csvdir, figdir, args):
    figpath = figdir + '/pad_fusion_eval.pdf'
    csvpath = csvdir + '/pad_fusion_results_cuda.csv'
    df = pd.read_csv(csvpath)

    target_idx = 0
    dataset_idx = 1
    b_size_idx = 2
    unfused_idx = 3
    fused_idx = 4
    cols = df.columns
    b_sizes = [32, 64, 128]
    datasets = ['mnli']

    framework = 'Variant'
    exe_time = 'Execution Time (ms)'
    df = df.loc[(df[cols[b_size_idx]].isin(b_sizes)) & (df[cols[dataset_idx]].isin(datasets))]
    df[cols[dataset_idx]] = df[cols[dataset_idx]].apply(common.get_dataset_repl)

    # exe_time = 'Rel. Exe. Time'
    exe_time = "Relative""\n""Exe. Time"
    unfused_rel_time = "Unfused Rel. Time"
    fused_rel_time = "Fused Rel. Time"

    df[unfused_rel_time] = df[cols[unfused_idx]] / df[cols[unfused_idx]]
    df[fused_rel_time] = df[cols[fused_idx]] / df[cols[unfused_idx]]
    df = df.drop(columns = [cols[target_idx], cols[fused_idx], cols[unfused_idx]])

    df = df.rename(columns = {
        unfused_rel_time: 'Unfused',
        fused_rel_time: 'Fused',
    })

    df = df.melt(id_vars=[cols[dataset_idx], cols[b_size_idx]], var_name = framework, value_name = exe_time)
    df[framework] = df[framework].apply(lambda s: s.replace(' (ms)', ''))

    print(df)
    plt.figure(figsize = (2, 0.9))
    g = sns.barplot(data=df, x=cols[b_size_idx], y=exe_time,
                    hue=framework, ci=None, palette=palettes[3])

    g.set_title(g.get_title().replace('Dataset = ', ''))
    handles, labels = g.get_legend_handles_labels()
    g.legend(handles=handles, labels=labels, bbox_to_anchor=(0.5, -0.02), loc='lower center',
             borderpad=0.2, columnspacing=0.8, labelspacing=0.3)
    g.spines['top'].set_visible(False)
    g.spines['right'].set_visible(False)
    g.set_ylabel(exe_time, fontsize=9)

    if args.debug: plt.show()

    g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_trmm_plot(csvdir, figdir, args):
    m_sizes = [1 << i for i in range(7, 14)]
    figpath = figdir + '/trmm_eval.pdf'

    m_sizes = [512, 1024, 2048, 4096, 8192]

    sq_op = 'Sq'
    op_idx = 0
    target_idx = 1
    m_idx = 2
    n_idx = 3
    cublas_trmm_idx = 4
    cublas_dense_idx = 5
    cora_unsplit_idx = 6
    cora_unbalanced_idx = 7
    cora_balanced_idx = 8
    taco_idx = 9

    relative_cublas_trmm_col = 'CuBLAS trmm'
    relative_cublas_dense_col = 'CuBLAS sgemm'
    relative_cora_trmm_unsplit_col = 'CoRa-UnSplit-Unbalanced'
    relative_cora_trmm_unbalanced_col = 'CoRa-Split-Unbalanced'
    relative_cora_trmm_balanced_col = 'CoRa-Split-Balanced'

    csvpath = csvdir + '/trmm_results_cuda.csv'
    df = pd.read_csv(csvpath)
    cols = df.columns

    df = df.loc[df[cols[op_idx]] == sq_op]
    df = df.loc[df[cols[m_idx]].isin(m_sizes)]

    df[relative_cublas_dense_col] = df[cols[cublas_trmm_idx]] / df[cols[cublas_dense_idx]]
    df[relative_cora_trmm_unsplit_col] = df[cols[cublas_trmm_idx]] / df[cols[cora_unsplit_idx]]
    df[relative_cora_trmm_unbalanced_col] = df[cols[cublas_trmm_idx]] / df[cols[cora_unbalanced_idx]]
    df[relative_cora_trmm_balanced_col] = df[cols[cublas_trmm_idx]] / df[cols[cora_balanced_idx]]
    df[relative_cublas_trmm_col] = df[cols[cublas_trmm_idx]] / df[cols[cublas_trmm_idx]]

    print(min(df[relative_cora_trmm_balanced_col].tolist()))

    df = df.drop(columns = [cols[op_idx], cols[n_idx], cols[target_idx], cols[cublas_trmm_idx], cols[cublas_dense_idx],
                            cols[cora_unsplit_idx], cols[cora_unbalanced_idx], cols[cora_balanced_idx]])

    variant_col = "Variant"
    speedup_col = "Speedup"

    print(df)

    df = df.melt(id_vars=[cols[m_idx]], var_name = variant_col, value_name = speedup_col)

    x_col_name = "GEMM Size"
    df = df.rename(columns={cols[m_idx]: x_col_name})
    plt.figure(figsize = (5, 1.2))
    g = sns.barplot(data=df, x=x_col_name, y=speedup_col, hue=variant_col, ci=None,
        palette = palettes[5])

    handles, labels = g.get_legend_handles_labels()
    g.legend(handles=handles, labels=labels, fontsize='x-small', ncol=2, borderpad=0.2, columnspacing=0.8, labelspacing=0.4)
    g.spines['top'].set_visible(False)
    g.spines['right'].set_visible(False)

    if args.debug: plt.show()
    g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)


def make_partial_pad_overheads_plot(csvdir, figdir, args):
    m_sizes = [1 << i for i in range(7, 14)]
    figpath = figdir + '/partial_pad_overheads_eval.pdf'

    dataset_idx = 0
    batch_size_idx = 1
    dense_flops_idx = 2
    real_flops_idx = 3
    ragged_flops_idx = 4
    flops_ratio = 'FLOPS Ratio'

    b_sizes = [32, 128]
    csvpath = csvdir + '/intro_flops.csv'
    df = pd.read_csv(csvpath)
    cols = df.columns
    df[cols[batch_size_idx]] = df[cols[batch_size_idx]].apply(lambda a: pow(2, a))
    df[cols[dataset_idx]] = df[cols[dataset_idx]].apply(common.get_dataset_repl)

    relative_dense_col = 'Dense Computation'
    relative_real_col = 'Actual Computation'
    relative_ragged_col = 'Ideal Computation'

    df[relative_dense_col] = df[cols[dense_flops_idx]] / df[cols[ragged_flops_idx]]
    df[relative_real_col] = df[cols[real_flops_idx]] / df[cols[ragged_flops_idx]]
    df[relative_ragged_col] = df[cols[ragged_flops_idx]] / df[cols[ragged_flops_idx]]
    df = df.loc[df[cols[batch_size_idx]].isin(b_sizes)]
    print("Partial Padding Overhead 32:", geomean(df.loc[df[cols[batch_size_idx]].isin([32])][relative_real_col].tolist()))
    print("Partial Padding Overhead 128:", geomean(df.loc[df[cols[batch_size_idx]].isin([128])][relative_real_col].tolist()))
    df = df.drop(columns = [cols[dense_flops_idx], cols[real_flops_idx], cols[ragged_flops_idx]])

    variant_col = "Variant"
    speedup_col = "Relative""\n""Overheads"

    df = df.melt(id_vars=[cols[dataset_idx], cols[batch_size_idx]], var_name = variant_col, value_name = speedup_col)

    x_col_name = "GEMM Size"
    height = 1.4
    g = sns.catplot(
        data=df, kind="bar",
        x=cols[dataset_idx], y=speedup_col, hue=variant_col, row=cols[batch_size_idx],
        ci=None, height=height, aspect=5/(height), legend=False, sharey=True, sharex=True,
        palette = palettes[3], margin_titles=False)

    axes = g.axes.flatten()
    ax = axes[0]
    handles, labels = ax.get_legend_handles_labels()
    ax.legend(handles=handles, labels=labels, ncol=3, loc='upper center', bbox_to_anchor=(0.50, 1.6))
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    plt.xticks(rotation=5)

    if args.debug: plt.show()
    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)


def make_bert_layer_summary_plot(csvdir, figdir, args):
    figpath = figdir + '/layer_summary_eval.pdf'

    b_sizes = [32, 64, 128]
    num_datasets = 8

    target_idx = 0
    dataset_idx = 1
    b_size_idx = 2
    pytorch_idx = 3
    ftrans_pad_idx = 4
    ftrans_nopad_idx = 5
    cora_idx = 6

    num_layers = 6

    pytorch_relative_col = "PyTorch"
    ftrans_pad_relative_col = "FT"
    ftrans_nopad_relative_col = "FT-Eff"
    cora_relative_col = "CoRa"

    csvpath = csvdir + '/bert_layer_results_cuda.csv'
    pcsvpath = csvdir + '/bert_layer_prelude_results_cuda.csv'
    df = pd.read_csv(csvpath)
    cols = df.columns
    pdf = pd.read_csv(pcsvpath)
    df = df.loc[df[cols[b_size_idx]].isin(b_sizes)]
    df = df.reset_index()

    pcol = pdf[cols[cora_idx]] * ((num_layers - 1) / num_layers)
    updated_cora_times = df[cols[cora_idx]] - pcol
    df[cols[cora_idx]] = updated_cora_times

    df[pytorch_relative_col] = df[cols[pytorch_idx]] / df[cols[cora_idx]]
    df[ftrans_pad_relative_col] = df[cols[ftrans_pad_idx]] / df[cols[cora_idx]]
    df[ftrans_nopad_relative_col] = df[cols[ftrans_nopad_idx]] / df[cols[cora_idx]]
    df[cora_relative_col] = df[cols[cora_idx]] / df[cols[cora_idx]]

    py_speedup = df[pytorch_relative_col].tolist()
    ftp_speedup = df[ftrans_pad_relative_col].tolist()
    ftn_speedup = df[ftrans_nopad_relative_col].tolist()

    print("PyTorch Speedup:", geomean(py_speedup), max(py_speedup))
    print("FT Speedup:", geomean(ftp_speedup), max(ftp_speedup))
    print("FT-Eff Speedup:", geomean(ftn_speedup), max(ftn_speedup))

    df = df.drop(columns = [cols[target_idx], cols[pytorch_idx], cols[ftrans_pad_idx],
                            cols[ftrans_nopad_idx], cols[cora_idx]])

    df = df.groupby(cols[b_size_idx]).prod().reset_index()
    df[pytorch_relative_col] = df[pytorch_relative_col].apply(lambda a: pow(a, 1/num_datasets))
    df[ftrans_pad_relative_col] = df[ftrans_pad_relative_col].apply(lambda a: pow(a, 1/num_datasets))
    df[ftrans_nopad_relative_col] = df[ftrans_nopad_relative_col].apply(lambda a: pow(a, 1/num_datasets))
    df[cora_relative_col] = df[cora_relative_col].apply(lambda a: pow(a, 1/num_datasets))

    variant_col = "Framework"
    speedup_col = "Relative""\n""Exe. Time"

    df = df[[cols[b_size_idx], pytorch_relative_col, ftrans_pad_relative_col, cora_relative_col, ftrans_nopad_relative_col]]
    df = df.melt(id_vars=[cols[b_size_idx]], var_name = variant_col, value_name = speedup_col)

    x_col_name = "GEMM Size"
    plt.figure(figsize = (2, 0.9))
    g = sns.barplot(data=df, x=cols[b_size_idx], y=speedup_col, hue=variant_col, ci=None,
        palette = palettes[4])

    handles, labels = g.get_legend_handles_labels()
    g.legend(handles=handles, labels=labels, fontsize=8,
             ncol=2, columnspacing=0.6, loc='lower center',
             bbox_to_anchor=(0.50, -0.05), borderpad=0.13,
             handletextpad=0.3, labelspacing=0.14)
    g.spines['top'].set_visible(False)
    g.spines['right'].set_visible(False)
    g.set_ylabel(speedup_col, fontsize=9)
    g.set_ylim(top=2)

    if args.debug: plt.show()
    g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)


def make_vbatch_gemm_plot(csvdir, figdir, args):
    frameworks = ['Ragged-HandOptimized', 'Ragged-CoRa', 'FullyPadded-HandOptimized']
    backends = ['cuda', 'cpu']
    figpath = figdir + '/vbatch_gemm_eval.pdf'
    b_sizes = [1 << i for i in range(1, 10)]

    target_idx = 0
    b_size_idx = 1
    lb_idx = 2
    ub_idx = 3
    cora_idx = 4

    backend_col = 'Backend'
    relative_lb_col = 'Ragged-HandOptimized'
    relative_cora_col = 'Ragged-CoRa'
    relative_coramkl_col = 'Ragged-CoRa-MKLCore'
    relative_ub_col = 'FullyPadded-HandOptimized'
    variant_col = "Variant"
    speedup_col = "Speedup"
    all_dfs = {}
    for backend in backends:
        csvpath = csvdir + '/vbatch_gemm_results_' + backend + '.csv'
        df = pd.read_csv(csvpath)
        cols = df.columns
        df = df.rename(columns={cols[lb_idx]: 'lb', cols[ub_idx]: 'ub'})
        # if backend == "cpu":
            # df = df.drop(columns=cols[cora_idx])
            # df = df.rename(columns={cols[cora_mkl_idx]: cols[cora_idx]})
            # print(df)
        all_dfs[backend] = df

    df = pd.concat(all_dfs)
    cols = df.columns
    df = df.loc[df[cols[b_size_idx]].isin(b_sizes)]
    df[relative_lb_col] = df[cols[lb_idx]] / df[cols[lb_idx]]
    df[relative_cora_col] = df[cols[lb_idx]] / df[cols[cora_idx]]
    # df[relative_coramkl_col] = df[cols[lb_idx]] / df[cols[cora_mkl_idx]]
    df[relative_ub_col] = df[cols[lb_idx]] / df[cols[ub_idx]]

    print("CoRa Least Perf:", min(df[relative_cora_col].tolist()))

    df = df.drop(columns = [cols[lb_idx], cols[ub_idx], cols[cora_idx]])

    df[cols[b_size_idx]] = df[cols[b_size_idx]].astype(str)

    df = df.melt(id_vars=[cols[target_idx], cols[b_size_idx]],
                 var_name=variant_col,
                 value_name=speedup_col)
    # print(df)

    fig, ax = plt.subplots()
    height = 1.6
    plt.figure(figsize = (5, height))

    with sns.plotting_context(rc={"legend.loc": 'upper left', 'legend.fontsize': 6}):
        g=sns.relplot(data=df, x=cols[b_size_idx], y=speedup_col, hue=variant_col, col=cols[target_idx],
                        ci=None, marker='o', facet_kws={'sharey': False, 'sharex': True, 'legend_out': False},
                        kind="line", height=height, aspect=5.0/(2*height), legend='full',
                        palette=palettes[3])

        axes = g.axes.flatten()
        axes[0].set_title(axes[0].get_title().replace('Target = cuda', 'GPU'))
        axes[1].set_title(axes[1].get_title().replace('Target = cpu', 'Intel CPU'))
        axes[0].grid()
        axes[1].grid()

        handles, labels = axes[0].get_legend_handles_labels()
        # axes[0].legend(handles=handles[1:], labels=labels[1:])
        axes[0].legend(handles=handles, labels=labels, loc='center left', bbox_to_anchor=(0.2, 0.38),
                       borderpad=0.2, labelspacing=0.4)
        # axes[1].legend(handles=handles, labels=labels)

        print(type(axes[0]))
        print(type(g))

        plt.xticks(ticks=list(range(8)), labels=[1 << i for i in range(8)])

        axes[0].set_xticks(range(len(b_sizes)))
        axes[0].set_xticklabels(b_sizes, rotation='vertical')

        axes[1].set_xticks(range(len(b_sizes)))
        axes[1].set_xticklabels(b_sizes, rotation='vertical')

        if args.debug: plt.show()
        g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_intro_flops_plot(csvdir, figdir, args):
    figpath = figdir + '/intro_flops.pdf'

    csvpath = csvdir + '/intro_flops.csv'
    df = pd.read_csv(csvpath)

    dataset_idx = 0
    batch_size_idx = 1
    dense_flops_idx = 2
    real_flops_idx = 3
    ragged_flops_idx = 4
    flops_ratio = 'Wasted' + '\n' + 'Computation'

    cols = df.columns
    df = df.drop(columns=[cols[real_flops_idx]])
    # df[flops_ratio] = df[cols[ragged_flops_idx]] / df[cols[dense_flops_idx]]
    df[flops_ratio] = df[cols[dense_flops_idx]] / df[cols[ragged_flops_idx]]
    df[cols[dataset_idx]] = df[cols[dataset_idx]].apply(common.get_dataset_repl)

    fig, ax = plt.subplots()
    height = 1.2
    width = 5.0
    plt.figure(figsize = (width, height))
    with sns.plotting_context(rc={"legend.loc": 'upper left', 'legend.fontsize': 7}):
        g = sns.lineplot(data=df, x=cols[batch_size_idx], y=flops_ratio, hue=cols[dataset_idx], estimator=None)
        handles, labels = g.get_legend_handles_labels()
        g.legend(handles=handles, labels=labels, ncol=4, columnspacing=0.5, handletextpad=0.5)
        g.set_ylim(bottom=0.8, top=3)

        plt.xticks(ticks=list(range(8)), labels=[1 << i for i in range(8)])
        if args.debug: plt.show()
        g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_binpack_plot_old(csvdir, figdir, args):
    csvpath = csvdir + '/bin_packed_results_cuda.csv'
    figpath = figdir + '/bin_packed_eval.pdf'
    ops = ['qkt', 'attn_v']
    datasets = ['mnli', 'random_80_96']

    op_idx = 0
    target_idx = 1
    dataset_idx = 2
    b_size_idx = 3
    vanilla_idx = 4
    op_split_idx = 5
    hfuse_idx = 6
    cbt_idx = 7

    inf_lat = "Execution Time (ms)"
    opts = "Optimizations"

    df = pd.read_csv(csvpath)
    cols = df.columns
    df = df.drop(columns = [cols[target_idx]])

    # def sorter(series):
    #     if series.name == cols[model_idx]:
    #         return series.map({'fc':1, 'dag_rnn':2, 'gru':3, 'lstm':4, 'mvrnn':5})
    #     else: return series
    # df = df.sort_values(by = [cols[model_idx], cols[b_size_idx]], key = sorter)
    df = df.loc[df[cols[op_idx]].isin(ops)]
    df = df.loc[df[cols[dataset_idx]].isin(datasets)]
    df = df[[cols[op_idx], cols[dataset_idx], cols[b_size_idx], cols[cbt_idx],
             cols[vanilla_idx], cols[op_split_idx], cols[hfuse_idx]]]

    df[cols[op_idx]] = df[cols[op_idx]].apply(common.get_op_repl)
    df = df.melt(id_vars=[cols[op_idx], cols[dataset_idx], cols[b_size_idx]],
                 var_name = opts, value_name = inf_lat)


    height = 1.5
    g = sns.catplot(
        data=df, kind="bar",
        x=cols[b_size_idx], y=inf_lat, hue=opts, col=cols[op_idx], # row=cols[op_idx],
        ci=None, height=height, aspect=5/(2*height), legend = False, sharey = False, sharex = True,
        palette = palettes[4], margin_titles=False)

    axes = g.axes.flatten()
    for axis in axes:
        axis.set_title(axis.get_title().replace('Op = ', ''))
        axis.set_title(axis.get_title().replace('Dataset = ', ''))
        axis.grid(axis = 'y')

    # g.set_xlabels('')
    # g.fig.text(0.47, 0.072, 'Batch Size')
    plt.legend(loc='upper right', bbox_to_anchor = (0.95, 1.65), ncol=4,
               fontsize = 'small', labels = ['CBT', 'CoRa-NoSplit', 'CoRa-Split', 'CoRa-Split-HFused'])
    # plt.subplots_adjust(wspace=0.6)


    if args.debug: plt.show()
    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_binpack_plot(csvdir, figdir, args):
    targets = ['cuda', 'cpu']
    ops = ['qkt', 'attn_v']
    datasets = ['mnli']

    all_dfs = {}
    for target in targets:
        csvpath = csvdir + '/bin_packed_results_' + target + ('64' if target == 'cpu' else '') + '.csv'
        this_df = pd.read_csv(csvpath)
        all_dfs[target] = this_df

    full_df = pd.concat(all_dfs)

    for op in ops:
        figpath = figdir + '/bin_packed_' + op + '_eval.pdf'

        op_idx = 0
        target_idx = 1
        dataset_idx = 2
        b_size_idx = 3
        vanilla_idx = 4
        op_split_idx = 5
        hfuse_idx = 6
        cbt_idx = 7
        split2_idx = 8

        inf_lat = 'Relative''\n''Exe. Time'
        opts = "Optimizations"

        cols = full_df.columns
        df = full_df.loc[full_df[cols[op_idx]].isin([op])]
        # df = full_df.drop(columns = [cols[op_idx]])
        df = df.loc[df[cols[dataset_idx]].isin(datasets)]

        split_rel_col = 'SplitRel'
        hfuse_rel_col = 'HFuseRel'
        cbt_rel_col = 'CBTRel'
        vanilla_rel_col = 'Vanilla'

        df[split_rel_col] = df[cols[op_split_idx]] / df[cols[vanilla_idx]]
        df[hfuse_rel_col] = df[cols[hfuse_idx]] / df[cols[vanilla_idx]]
        if target == 'cuda':
            df[cbt_rel_col] = df[cols[cbt_idx]] / df[cols[vanilla_idx]]
        df[vanilla_rel_col] = df[cols[vanilla_idx]] / df[cols[vanilla_idx]]

        df = df[[cols[target_idx], cols[dataset_idx], cols[b_size_idx],
                 vanilla_rel_col, split_rel_col, hfuse_rel_col]]

        print(df)
        df[cols[b_size_idx]] = df[cols[b_size_idx]].astype(str)

        df[cols[target_idx]] = df[cols[target_idx]].apply(common.get_backend_repl)
        df = df.melt(id_vars=[cols[target_idx], cols[dataset_idx], cols[b_size_idx]],
                     var_name = opts, value_name = inf_lat)


        height = 1.3
        g = sns.relplot(data=df, x=cols[b_size_idx], y=inf_lat, hue=opts,
                        col=cols[target_idx], ci=None, marker = 'o',
                        legend=False, facet_kws={'sharey': False,
                                                 'sharex': True, 'legend_out': False}, kind =
                        "line", height=height, aspect = 5.0/(2*height),
                        palette = palettes[3])
        axes = g.axes.flatten()
        for axis in axes:
            axis.set_title(axis.get_title().replace('Op = ', ''))
            axis.set_title(axis.get_title().replace('Target = ', ''))
            axis.set_title(axis.get_title().replace('Intel CPU', '64-core ARM CPU'))
            axis.grid(axis = 'y')
            axis.set_xticklabels(axis.get_xticklabels(), rotation=90)
            # if target == 'cuda':
                # axis.yaxis.set_ticks([0.75, 1, 1.25, 1.5])

        plt.legend(loc='upper right', bbox_to_anchor = (0.4, 2.05), ncol=3, fontsize = 10,
                   labels = ['NoSplit', 'Split', 'Split-HFused'], borderpad=0.2)

        if args.debug: plt.show()
        g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_qkt_split12_binpack_plot(csvdir, figdir, args):
    targets = ['cuda', 'cpu']
    ops = ['qkt']
    datasets = ['mnli']

    all_dfs = {}
    for target in targets:
        csvpath = csvdir + '/bin_packed_results_' + target + ('64' if target == 'cpu' else '') + '.csv'
        this_df = pd.read_csv(csvpath)
        all_dfs[target] = this_df

    full_df = pd.concat(all_dfs)

    for op in ops:
        figpath = figdir + '/split12_bin_packed_' + op + '_eval.pdf'

        op_idx = 0
        target_idx = 1
        dataset_idx = 2
        b_size_idx = 3
        vanilla_idx = 4
        op_split_idx = 5
        hfuse_idx = 6
        cbt_idx = 7
        split2_idx = 8

        inf_lat = "Relative""\n""Exe. Time"
        opts = "Optimizations"

        cols = full_df.columns
        df = full_df.loc[full_df[cols[op_idx]].isin([op])]
        df = df.loc[df[cols[dataset_idx]].isin(datasets)]
        # df = full_df.drop(columns = [cols[op_idx], cols[dataset_idx]])

        shf1_rel_col = 'SplitHFuseRel1'
        shf2_rel_col = 'SplitHFuseRel2'
        vanilla_rel_col = 'Vanilla'

        df[shf1_rel_col] = df[cols[hfuse_idx]] / df[cols[vanilla_idx]]
        df[shf2_rel_col] = df[cols[split2_idx]] / df[cols[vanilla_idx]]
        df[vanilla_rel_col] = df[cols[vanilla_idx]] / df[cols[vanilla_idx]]

        df = df[[cols[target_idx], cols[b_size_idx],
                 vanilla_rel_col, shf1_rel_col, shf2_rel_col]]
        df[cols[b_size_idx]] = df[cols[b_size_idx]].astype(str)

        df[cols[target_idx]] = df[cols[target_idx]].apply(common.get_backend_repl)
        print(df)
        df = df.melt(id_vars=[cols[target_idx], cols[b_size_idx]],
                     var_name = opts, value_name = inf_lat)

        height = 1.5
        g = sns.relplot(data=df, x=cols[b_size_idx], y=inf_lat, hue=opts,
                        col=cols[target_idx], ci=None, marker = 'o',
                        legend=False, facet_kws={'sharey': False,
                                                 'sharex': True, 'legend_out': False}, kind =
                        "line", height=height, aspect = 5.0/(2*height),
                        palette = palettes[3])
        axes = g.axes.flatten()
        for axis in axes:
            axis.set_title(axis.get_title().replace('Op = ', ''))
            axis.set_title(axis.get_title().replace('Target = ', ''))
            axis.set_title(axis.get_title().replace('Intel CPU', '64-core ARM CPU'))
            axis.grid(axis = 'y')
            axis.set_xticklabels(axis.get_xticklabels(), rotation=90)
            # if target == 'cuda':
                # axis.yaxis.set_ticks([0.75, 1, 1.25, 1.5])

        plt.legend(loc='upper right', bbox_to_anchor = (0.6, 1.8), ncol=3,
                   fontsize = 'small', labels = ['NoSplit', 'Split1-HFused', 'Split2-HFused'])

        if args.debug: plt.show()
        g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_ragged_overheads_plot(csvdir, figdir, args):
    csvpath = csvdir + '/ragged_overheads_results_cuda.csv'
    figpath = figdir + '/ragged_overheads_eval.pdf'
    ops = ['pre_linear', 'qkt', 'softmax', 'attn_v', 'post_linear']

    op_idx = 0
    target_idx = 1
    b_size_idx = 2
    dense_idx = 3
    vloop_idx = 4
    vdim_idx = 5
    hoisted_idx = 6
    b_size = 64

    inf_lat = "Exe. Time (ms)"
    opts = "Optimizations"
    dense_relative = 'Dense Relative'
    vloop_relative = '+vloop Relative'
    vdim_relative = '+vdim Relative'
    hoisted_relative = '+LoadHoist Relative'

    df = pd.read_csv(csvpath)
    cols = df.columns
    df = df.drop(columns = [cols[target_idx]])

    df = df.loc[df[cols[b_size_idx]] == b_size]
    df = df.loc[[4,1,2,3,0]]
    df[cols[op_idx]] = df[cols[op_idx]].apply(common.get_op_repl)
    df[vloop_relative] = df[cols[vloop_idx]]
    df[vdim_relative] = df[cols[vdim_idx]]
    df[hoisted_relative] = df[cols[hoisted_idx]]
    df[dense_relative] = df[cols[dense_idx]]
    df = df[[cols[op_idx], dense_relative, vloop_relative, vdim_relative, hoisted_relative]]

    df = df.melt(id_vars=[cols[op_idx]],
                 var_name = opts, value_name = inf_lat)

    g = sns.catplot(
        data=df, kind="bar",
        x=cols[op_idx], y=inf_lat, hue=opts,
        ci=None, height=1.4, aspect=4/1.4, legend=False, sharey = False, sharex = False,
        palette = palettes[4], margin_titles=False)

    axes = g.axes.flatten()
    for axis in axes:
        axis.set_xlabel('Operator')

    plt.legend(loc='upper right', bbox_to_anchor = (0.9, 1.17), ncol=2,
               labels = ['Dense', '+vloops', '+vdims', '+LoadHoist'])

    # if args.debug: plt.show()
    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_per_ops_plot(csvdir, figdir, args):
    dataset_idx = 0
    b_size_idx = 1
    framework_idx = 2
    op_idx = 3
    time_idx = 4
    datasets = ['race', 'cola']
    b_sizes = [32, 128]

    full_df = pd.read_csv(csvdir + '/per_op_times_results_cuda.csv')
    prelude_df = pd.read_csv(csvdir + '/per_op_times_prelude_results_cuda.csv')
    cols = full_df.columns
    num_layers = 6

    for dataset in datasets:
        figpath = figdir + '/per_ops_plot_' + dataset + '.pdf'
        df = full_df.loc[(full_df[cols[dataset_idx]] == dataset) & (full_df[cols[b_size_idx]].isin(b_sizes))]
        df = df.drop(columns = [cols[dataset_idx], cols[b_size_idx]])

        cr = 'cora'
        fp = 'ftrans_pad'
        fn = 'ftrans_nopad'

        def id(f, op):
            tmp = df.loc[(df[cols[framework_idx]] == f) & (df[cols[op_idx]] == op)]
            time = tmp[cols[time_idx]].tolist()[0]
            if f == cr:
                prelude_tmp = prelude_df.loc[(prelude_df[cols[framework_idx]] == f) &
                                             (prelude_df[cols[op_idx]] == op) &
                                             (prelude_df[cols[dataset_idx]] == dataset)]
                prelude_time = prelude_tmp[cols[time_idx]].tolist()[0]
                time -= ((num_layers - 1) / num_layers) *prelude_time
            return time

        ops_order = [
            'Proj1',
            'QKt',
            'Softmax',
            'AttnV',
            'Proj2',
            'FF1',
            'FF2',
        ]

        cr_list = {
            'Proj1': id(cr, 'pre_linear'),
            'QKt': id(cr, 'qkt'),
            'Softmax': id(cr, 'softmax'),
            'AttnV': id(cr, 'attn_v'),
            'Proj2': id(cr, 'post_linear') + id(cr, 'norm_add1'),
            'FF1': id(cr, 'ff1'),
            'FF2': id(cr, 'ff2') + id(cr, 'norm_add2'),
        }

        fp_list = {
            'Proj1': id(fp, 'AttnQKV') + id(fp, 'AttnQKVBiasAddPadding'),
            'QKt': id(fp, 'AttnQKt'),
            'Softmax': id(fp, 'AttnSoftmax'),
            'AttnV': id(fp, 'AttnAttnV'),
            'Proj2': id(fp, 'PostLinearMB') + id(fp, 'PostLinearBiasNormAdd') + id(fp, 'AttnTransposeRemPad'),
            'FF1': id(fp, 'FF1MM') + id(fp, 'FF1BiasAct'),
            'FF2': id(fp, 'FF2MM') + id(fp, 'FF2BiasNormAdd')
        }

        fn_list = {
            'Proj1': id(fn, 'AttnQKV') + id(fn, 'AttnQKVBiasAddPadding'),
            'QKt': id(fn, 'AttnQKt'),
            'Softmax': id(fn, 'AttnSoftmax'),
            'AttnV': id(fn, 'AttnAttnV'),
            'Proj2': id(fn, 'PostLinearMB') + id(fn, 'PostLinearBiasNormAdd') + id(fn, 'AttnTransposeRemPad'),
            'FF1': id(fn, 'FF1MM') + id(fn, 'FF1BiasAct'),
            'FF2': id(fn, 'FF2MM') + id(fn, 'FF2BiasNormAdd')
        }

        cr_list = [('CoRa', o, cr_list[o]) for o in ops_order]
        fp_list = [('FT', o, fp_list[o]) for o in ops_order]
        fn_list = [('FT-Eff', o, fn_list[o]) for o in ops_order]
        ops_list = cr_list + fp_list + fn_list
        df = pd.DataFrame(ops_list, columns=['Framework', 'Op', 'Score'])

        df = df.pivot(columns='Op',index='Framework').fillna(0)
        df = df.reindex(ops_order, axis=1, level='Op')
        df = df.loc[['CoRa', 'FT-Eff', 'FT']]
        print(df)

        def truncate_colormap(cmap, minval=0, maxval=0.85, n=100):
            new_cmap = colors.LinearSegmentedColormap.from_list(
                'trunc({n},{a:.2f},{b:.2f})'.format(n=cmap.name, a=minval, b=maxval),
                cmap(np.linspace(minval, maxval, n)))
            return new_cmap

        cmap = truncate_colormap(cm.get_cmap('plasma', 20))
        g = df.plot.barh(stacked=True, legend=True, colormap=cmap, figsize=(5, 0.7), width=0.66)

        handles, labels = g.get_legend_handles_labels()
        labels = [l.split(', ')[1][0:-1] for l in labels]
        labels[1] = r'$\mathrm{QK}^{\mathrm{T}}$'
        # g.legend(handles=handles, labels=labels, fontsize='x-small', ncol=7, loc='upper center', bbox_to_anchor=(0.39, 1.3))
        g.legend(handles=handles, labels=labels, ncol=4, loc='upper center', bbox_to_anchor=(0.39, 1.72),
                 labelspacing=0.23, borderpad=0.05)
        g.set_xlabel('Execution Time (ms)')
        g.set_ylabel('')
        g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_per_ops_arm_plot(csvdir, figdir, args):
    dataset_idx = 0
    b_size_idx = 1
    framework_idx = 2
    op_idx = 3
    time_idx = 4
    datasets = ['mnli', 'wiki_128', 'race']
    b_sizes = [32, 128]

    full_df = pd.read_csv(csvdir + '/per_op_times_results_cpu.csv')
    cols = full_df.columns

    for dataset in datasets:
        figpath = figdir + '/per_ops_plot_cpu_' + dataset + '.pdf'
        df = full_df.loc[(full_df[cols[dataset_idx]] == dataset) & (full_df[cols[b_size_idx]].isin(b_sizes))]
        df = df.drop(columns = [cols[dataset_idx], cols[b_size_idx]])
        print(df)

        cr = 'cora'
        pt = 'pytorch'
        tf = 'tensorflow'

        def id(f, op):
            tmp = df.loc[(df[cols[framework_idx]] == f) & (df[cols[op_idx]] == op)]
            time = tmp[cols[time_idx]].tolist()[0]
            return time

        ops_order = [
            'Proj1',
            'QKt',
            'Softmax',
            'AttnV',
            'Proj2',
            'PadChange'
        ]

        cr_list = {
            'Proj1': id(cr, 'pre_linear'),
            'QKt': id(cr, 'qkt'),
            'Softmax': id(cr, 'softmax'),
            'AttnV': id(cr, 'attn_v'),
            'Proj2': id(cr, 'post_linear'),
            'PadChange': id(cr, 'add_pad') + id(cr, 'rem_pad')
        }

        pt_list = {
            'Proj1': id(pt, 'pre_linear'),
            'QKt': id(pt, 'qkt'),
            'Softmax': id(pt, 'softmax'),
            'AttnV': id(pt, 'attn_v'),
            'Proj2': id(pt, 'post_linear'),
            'PadChange': 0
        }

        tf_list = {
            'Proj1': id(tf, 'pre_linear'),
            'QKt': id(tf, 'qkt'),
            'Softmax': id(tf, 'softmax'),
            'AttnV': id(tf, 'attn_v'),
            'Proj2': id(tf, 'post_linear'),
            'PadChange': 0
        }

        cr_list = [('CoRa', o, cr_list[o]) for o in ops_order]
        pt_list = [('PyTorch', o, pt_list[o]) for o in ops_order]
        tf_list = [('TensorFlow', o, tf_list[o]) for o in ops_order]
        ops_list = cr_list + pt_list + tf_list
        df = pd.DataFrame(ops_list, columns=['Framework', 'Op', 'Score'])

        df = df.pivot(columns='Op',index='Framework').fillna(0)
        df = df.reindex(ops_order, axis=1, level='Op')
        print(df)

        def truncate_colormap(cmap, minval=0, maxval=0.85, n=100):
            new_cmap = colors.LinearSegmentedColormap.from_list(
                'trunc({n},{a:.2f},{b:.2f})'.format(n=cmap.name, a=minval, b=maxval),
                cmap(np.linspace(minval, maxval, n)))
            return new_cmap

        cmap = truncate_colormap(cm.get_cmap('plasma', 20))
        add_legend = (dataset == datasets[0])
        g = df.plot.barh(stacked=True, legend=add_legend, colormap=cmap, figsize=(5, 0.7), width=0.7)

        handles, labels = g.get_legend_handles_labels()
        labels = [l.split(', ')[1][0:-1] for l in labels]
        labels[1] = r'$\mathrm{QK}^{\mathrm{T}}$'
        if add_legend:
            g.legend(handles=handles, labels=labels, ncol=3, loc='upper center', bbox_to_anchor=(0.4, 1.77),
                     labelspacing=0.3, borderpad=0.1)
        g.set_xlabel('Execution Time (ms)')
        g.set_ylabel('')
        g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_per_ops_arm_plot_updated(csvdir, figdir, args):
    dataset_idx = 0
    b_size_idx = 1
    framework_idx = 2
    op_idx = 3
    time_idx = 4
    configs = [('mnli', 128), ('cola', 32), ('wiki_128', 32), ('race', 128)]

    n_cores = 64
    full_df = pd.read_csv(csvdir + '/per_op_times_results_cpu' + str(n_cores) + '.csv')
    cols = full_df.columns

    for config in configs:
        dataset = config[0]
        b_size = config[1]
        figpath = figdir + '/per_ops_plot_cpu_' + dataset + '_' + str(b_size) + '.pdf'
        df = full_df.loc[(full_df[cols[dataset_idx]] == dataset) & (full_df[cols[b_size_idx]].isin([b_size]))]
        df = df.drop(columns = [cols[dataset_idx], cols[b_size_idx]])

        cr = 'cora'
        pt = 'pytorch'
        tf = 'tensorflow'
        ptub = 'pytorch-ub'
        tfub = 'tensorflow-ub'
        # frameworks = [pt, ptub, tf, tfub, cr]
        frameworks = [cr, tfub, tf]

        def id(f, op):
            tmp = df.loc[(df[cols[framework_idx]] == f) & (df[cols[op_idx]] == op)]
            time = tmp[cols[time_idx]].tolist()[0]
            return time

        ops_order = [
            'Proj1',
            'QKt',
            'Softmax',
            'AttnV',
            'Proj2',
            'PadChange'
        ]

        framework_lists = {}
        for framework in frameworks:
            framework_list = {
                'Proj1': id(framework, 'pre_linear'),
                'QKt': id(framework, 'qkt'),
                'Softmax': id(framework, 'softmax'),
                'AttnV': id(framework, 'attn_v'),
                'Proj2': id(framework, 'post_linear'),
            }
            if framework == cr:
                framework_list['PadChange'] = id(framework, 'add_pad') + id(framework, 'rem_pad')
            else:
                framework_list['PadChange'] = 0

            framework_lists[framework] = framework_list

        framework_name = {
            cr: 'CoRa', pt: 'PT', tf: 'TF', ptub: 'PT-ub', tfub: 'TF-ub'
        }

        for framework in frameworks:
            framework_lists[framework] = [(framework_name[framework], o, framework_lists[framework][o])
                                          for o in ops_order]


        ops_list = []
        for framework in frameworks:
            ops_list = ops_list + framework_lists[framework]

        df = pd.DataFrame(ops_list, columns=['Framework', 'Op', 'Score'])

        df = df.groupby(['Framework','Op'], sort=False)['Score'].mean().unstack()

        def truncate_colormap(cmap, minval=0, maxval=0.85, n=100):
            new_cmap = colors.LinearSegmentedColormap.from_list(
                'trunc({n},{a:.2f},{b:.2f})'.format(n=cmap.name, a=minval, b=maxval),
                cmap(np.linspace(minval, maxval, n)))
            return new_cmap

        cmap = truncate_colormap(cm.get_cmap('plasma', 20))
        add_legend = (config == configs[0])
        g = df.plot.barh(stacked=True, legend=add_legend, colormap=cmap, figsize=(5, 0.7), width=0.7)

        handles, labels = g.get_legend_handles_labels()
        labels[1] = r'$\mathrm{QK}^{\mathrm{T}}$'
        if add_legend:
            g.legend(handles=handles, labels=labels, ncol=3, loc='upper center', bbox_to_anchor=(0.4, 1.77),
                     labelspacing=0.3, borderpad=0.1)
        g.set_xlabel('Execution Time (ms)')
        g.set_ylabel('')
        g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_nsf_cuda_plots(csvdir, figdir, args):
    figpath = figdir + '/nsf_cuda.pdf'
    res_df = pd.read_csv(csvdir + '/bert_layer_results_cuda.csv')
    prelude_df = pd.read_csv(csvdir + '/bert_layer_prelude_results_cuda.csv')
    batch_size = 64

    target_idx = 0
    dataset_idx = 1
    b_size_idx = 2
    pytorch_idx = 3
    ft_idx = 4
    ftn_idx = 5
    cora_idx = 6
    prelude_cora_idx = 3

    res_df = res_df.loc[res_df[res_df.columns[b_size_idx]] == batch_size]
    prelude_df = prelude_df.loc[prelude_df[prelude_df.columns[b_size_idx]] == batch_size]

    res_df[res_df.columns[cora_idx]] = res_df[res_df.columns[cora_idx]] - prelude_df[prelude_df.columns[prelude_cora_idx]]
    df = res_df
    cols = df.columns

    pytorch_relative = 'PyTorch'
    ftn_relative = 'FasterTransformer'
    cora_relative = 'CoRa'

    df[pytorch_relative] = df[cols[pytorch_idx]] / df[cols[cora_idx]]
    df[ftn_relative] = df[cols[ftn_idx]] / df[cols[cora_idx]]
    df[cora_relative] = df[cols[cora_idx]] / df[cols[cora_idx]]

    df = df.drop(columns = [cols[target_idx], cols[ft_idx], cols[pytorch_idx], cols[ftn_idx], cols[cora_idx], cols[b_size_idx]])

    framework = 'Framework'
    inf_lat = 'Relative''\n''Execution Time'

    df = df.melt(id_vars=[cols[dataset_idx]], var_name = framework, value_name = inf_lat)
    df[cols[dataset_idx]] = df[cols[dataset_idx]].apply(common.get_dataset_repl)

    plt.figure(figsize = (5, 1.2))
    g = sns.barplot(data=df, x=cols[dataset_idx], y=inf_lat, hue=framework, ci=None,
        palette = palettes[3])

    plt.xticks(rotation=5)
    plt.grid(axis='y')
    handles, labels = g.get_legend_handles_labels()
    g.legend(handles=handles, labels=labels, ncol=3, loc='upper center', bbox_to_anchor=(0.43, 1.35))
    g.spines['top'].set_visible(False)
    g.spines['right'].set_visible(False)

    g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)


def make_nsf_arm_plots(csvdir, figdir, args):
    figpath = figdir + '/nsf_arm.pdf'
    df = pd.read_csv(csvdir + '/bert_layer_results_cpu.csv')
    batch_size = 64

    target_idx = 0
    dataset_idx = 1
    b_size_idx = 2
    pytorch_idx = 3
    tf_idx = 4
    cora_idx = 5

    cols = df.columns
    df = df.loc[df[cols[b_size_idx]] == batch_size]

    pytorch_relative = 'PyTorch'
    tf_relative = 'TensorFlow'
    cora_relative = 'CoRa'

    df[pytorch_relative] = df[cols[pytorch_idx]] / df[cols[cora_idx]]
    df[tf_relative] = df[cols[tf_idx]] / df[cols[cora_idx]]
    df[cora_relative] = df[cols[cora_idx]] / df[cols[cora_idx]]

    df = df.drop(columns = [cols[target_idx], cols[pytorch_idx], cols[tf_idx], cols[cora_idx], cols[b_size_idx]])

    framework = 'Framework'
    inf_lat = 'Relative''\n''Execution Time'

    df = df.melt(id_vars=[cols[dataset_idx]], var_name = framework, value_name = inf_lat)
    df[cols[dataset_idx]] = df[cols[dataset_idx]].apply(common.get_dataset_repl)

    plt.figure(figsize = (5, 1.2))
    g = sns.barplot(data=df, x=cols[dataset_idx], y=inf_lat, hue=framework, ci=None,
        palette = palettes[3])

    plt.xticks(rotation=5)
    plt.grid(axis='y')
    handles, labels = g.get_legend_handles_labels()
    g.legend(handles=handles, labels=labels, ncol=3, loc='upper center', bbox_to_anchor=(0.43, 1.35))
    g.spines['top'].set_visible(False)
    g.spines['right'].set_visible(False)

    print(df)

    g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_arm_scalability_plot(csvdir, figdir, args):
    frameworks = ['PT', 'TF', 'CoRa']
    figpath = figdir + '/arm_scalability.pdf'

    thread_idx = 0
    pt_idx = 1
    tf_idx = 2
    cortex_idx = 3

    framework_col = 'Framework'
    exe_time_col = 'Execution Time (ms)'
    csvpath = csvdir + '/arm_scalability_data.csv'
    df = pd.read_csv(csvpath)
    cols = df.columns

    df = df.melt(id_vars=[cols[thread_idx]], var_name = framework_col, value_name = exe_time_col)

    fig, ax = plt.subplots()
    plt.figure(figsize = (5, 2))

    with sns.plotting_context(rc={"legend.loc": 'upper left'}):
        g = sns.lineplot(data=df, x = cols[thread_idx], y = exe_time_col, hue = framework_col,
                         ci = None, marker = 'o', legend = 'full', palette = palettes[3])
        handles, labels = g.get_legend_handles_labels()
        g.legend(handles=handles, labels=labels)
        if args.debug: plt.show()
        g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)

sns.set_style("ticks", {'grid.linestyle': '-'})
sns.set_context("paper")

def main(args):
    for i in range(1, 11):
        palettes[i] = [cm.inferno(1 - x) for x in np.linspace(1.0, 1.0 - (i - 1) * (0.85/i), i)]
        # palettes[i] = [cm.viridis(1 - x) for x in np.linspace(1.0, 1.0 - (i - 1) * (0.99/i), i)]
        # palettes[i] = [cm.plasma(1 - x) for x in np.linspace(1.0, 1.0 - (i - 1) * (0.99/i), i)]

    script_dir = os.path.dirname(os.path.realpath(__file__))
    root_dir = script_dir + '/../'
    csvdir = root_dir + '/data/'
    srcdir = root_dir + '/src/'
    figdir = root_dir + '/fig/'

    # make_intro_flops_plot(csvdir, figdir, args)
    # make_partial_pad_overheads_plot(csvdir, figdir, args)
    # make_vbatch_gemm_plot(csvdir, figdir, args)
    # make_trmm_plot(csvdir, figdir, args)
    # make_pad_fusion_plot(csvdir, figdir, args)
    # make_memory_plot(csvdir, figdir, args)
    # make_mmha_plot(csvdir, figdir, args)
    # make_binpack_plot(csvdir, figdir, args)
    # make_qkt_split12_binpack_plot(csvdir, figdir, args)
    make_bert_layer_summary_plot(csvdir, figdir, args)
    # make_per_ops_plot(csvdir, figdir, args)
    # make_per_ops_arm_plot(csvdir, figdir, args)
    # make_per_ops_arm_plot_updated(csvdir, figdir, args)
    # make_arm_scalability_plot(csvdir, figdir, args)
    # make_ragged_overheads_plot(csvdir, figdir, args)
    # make_nsf_cuda_plots(csvdir, figdir, args)
    # make_nsf_arm_plots(csvdir, figdir, args)

if __name__== '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--debug', dest='debug', default=False, action='store_true')
    args = parser.parse_args()
    main(args)


==> scripts/make_plots_old.py <==
from matplotlib import cm
import pandas as pd
import matplotlib as mpl
import sys
import os
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import common
import argparse
import math

palettes = {}

suh_height = 2

def make_grnn_plot(csvdir, figdir, args):
    csvpath = csvdir + '/grnn_results_cuda.csv'
    figpath = figdir + '/grnn_eval.pdf'

    model_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    seq_len_idx = 3
    grnn_idx = 4
    grnn_deopt_idx = 5
    tvm_idx = 6

    inf_lat = "Inference Latency (ms)"
    framework = "Framework"

    df = pd.read_csv(csvpath)
    cols = df.columns
    df = df.drop(columns = [cols[seq_len_idx]])

    df = df.rename(columns = {
        cols[tvm_idx]: 'Cortex',
        # cols[grnn_idx]: 'GRNN (lock-free barrier)',
        cols[grnn_idx]: 'GRNN',
        cols[grnn_deopt_idx]: 'GRNN (lock-based barrier)',
    })

    df = df.melt(id_vars=[cols[model_idx], cols[h_size_idx], cols[b_size_idx]],
                 var_name = framework, value_name = inf_lat)

    df[cols[model_idx]] = df[cols[model_idx]].apply(common.get_seq_model_repl)

    height = 2.0
    plt.figure(figsize = (5, height))
    g = sns.catplot(
        data=df, kind="bar",
        x = cols[b_size_idx], y = inf_lat, hue=framework, col = cols[model_idx],
        ci=None, height=height, aspect = 5.0/(2 * height), legend = False, palette = palettes[3],
        sharey = False, sharex = True)

    axes = g.axes.flatten()
    axes[0].set_title(axes[0].get_title().replace('Model = ', ''))
    axes[1].set_title(axes[1].get_title().replace('Model = ', ''))
    axes[0].grid(axis = 'y')
    axes[1].grid(axis = 'y')

    # plt.legend(loc='upper right', bbox_to_anchor = (1.025, 1.315), ncol = 3)
    plt.legend(loc='upper right', bbox_to_anchor = (0.75, 1.35), ncol = 3, fontsize='small')
    # g.set_xlabels('')
    # g.fig.text(0.47, 0.072, 'Batch Size')

    if args.debug: plt.show()

    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_unrolling_plot(csvdir, figdir, args):
    csvpath = csvdir + '/unrolling_results_cuda.csv'
    figpath = figdir + '/unrolling_eval.pdf'

    simplicity_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    height_idx = 3
    rolled_idx = 4
    unrolled_idx = 5

    inf_lat = "Inference Latency (ms)"
    framework = "Framework"

    df = pd.read_csv(csvpath)
    cols = df.columns
    df = df.drop(columns = [cols[height_idx]])

    df = df.rename(columns = {
        cols[rolled_idx]: 'Not unrolled',
        cols[unrolled_idx]: 'Unrolled',
    })

    df = df.melt(id_vars=[cols[simplicity_idx], cols[h_size_idx], cols[b_size_idx]],
                 var_name = framework, value_name = inf_lat)

    if args.debug: print(df)

    plt.figure(figsize = (2.5, suh_height))
    g = sns.catplot(
        data=df, kind="bar",
        x = cols[b_size_idx], y = inf_lat, hue=framework, col = cols[simplicity_idx],
        ci=None, height=suh_height, aspect = 2.5/(2.0 * suh_height), legend = False, palette = palettes[2])

    axes = g.axes.flatten()
    axes[0].set_title(axes[0].get_title().replace('Simplicity = simple', 'TreeRNN'))
    axes[1].set_title(axes[1].get_title().replace('Simplicity = complex', 'TreeLSTM'))
    axes[0].grid(axis = 'y')
    axes[1].grid(axis = 'y')

    g.set_xlabels('')
    g.fig.text(0.47, 0.072, 'Batch Size')

    plt.legend(loc='upper left', bbox_to_anchor = (-1.3, 1.6), fontsize = 'small')
    if args.debug: plt.show()

    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_hoisting_plot(csvdir, figdir, args):
    csvpath = csvdir + '/hoisting_results_cuda.csv'
    figpath = figdir + '/hoisting_eval.pdf'

    simplicity_idx = 0
    persist_idx = 1
    h_size_idx = 2
    b_size_idx = 3
    unhoisted_idx = 4
    hoisted_idx = 5

    inf_lat = "Inference Latency (ms)"
    framework = "Framework"

    df = pd.read_csv(csvpath)
    cols = df.columns

    df = df.loc[df[cols[persist_idx]] == 'persistent']
    df = df.drop(columns = [cols[persist_idx]])

    df = df.rename(columns = {
        cols[hoisted_idx]: 'Hoisted',
        cols[unhoisted_idx]: 'Unhoisted',
    })

    df = df.melt(id_vars=[cols[simplicity_idx], cols[h_size_idx], cols[b_size_idx]],
                 var_name = framework, value_name = inf_lat)

    if args.debug: print(df)

    plt.figure(figsize = (2.5, suh_height))
    g = sns.catplot(
        data=df, kind="bar",
        x = cols[b_size_idx], y = inf_lat, hue=framework, col = cols[simplicity_idx],
        ci=None, height=suh_height, aspect = 2.5/(2.0 * suh_height), legend = False, palette = palettes[2])

    axes = g.axes.flatten()
    axes[0].set_title(axes[0].get_title().replace('Simplicity = simple', 'SimpleTreeGRU'))
    axes[1].set_title(axes[1].get_title().replace('Simplicity = complex', 'TreeGRU'))
    axes[0].grid(axis = 'y')
    axes[1].grid(axis = 'y')

    g.set_xlabels('')
    g.fig.text(0.47, 0.072, 'Batch Size')

    # plt.legend(loc='upper left', bbox_to_anchor = (-0.56, 1.44))
    plt.legend(loc='upper left', bbox_to_anchor = (-1.15, 1.6), fontsize='small')
    if args.debug: plt.show()

    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_stacked_plot(csvdir, figdir, args):
    csvpath = csvdir + '/stacked_results_cuda.csv'
    figpath = figdir + '/stacked_eval.pdf'

    model_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    unfused_idx = 3
    fused_idx = 4
    persist_idx = 5
    spec_persist_idx = 6

    inf_lat = "Inference Latency (ms)"
    opts = "Optimizations"

    df = pd.read_csv(csvpath)
    cols = df.columns
    def sorter(series):
        if series.name == cols[model_idx]:
            return series.map({'fc':1, 'dag_rnn':2, 'gru':3, 'lstm':4, 'mvrnn':5})
        else: return series
    df = df.sort_values(by = [cols[model_idx], cols[b_size_idx]], key = sorter)
    df[cols[model_idx]] = df[cols[model_idx]].apply(common.get_model_repl)
    df = df.loc[df[cols[b_size_idx]].isin([1, 10])]
    df = df.melt(id_vars=[cols[model_idx], cols[h_size_idx], cols[b_size_idx]],
                 var_name = opts, value_name = inf_lat)

    height = suh_height
    # height += 0.12
    plt.figure(figsize = (5, height))
    g = sns.catplot(
        data=df, kind="bar",
        x = cols[b_size_idx], y = inf_lat, hue=opts, col = cols[model_idx],
        ci=None, height=height, aspect= 5.0/(4.0 * height), legend = False, sharey = False, sharex = True,
        palette = palettes[4])

    axes = g.axes.flatten()
    for axis in axes:
        axis.set_title(axis.get_title().replace('Model = ', ''))
        axis.grid(axis = 'y')

    g.set_xlabels('')
    g.fig.text(0.47, 0.072, 'Batch Size')
    plt.legend(loc='upper right', bbox_to_anchor = (-0.16, 1.6), ncol=2,
               fontsize = 'small', labels = ['No kernel fusion', 'Maximal kernel fusion',
                                             '+Specialization', '+Persistence'])
    plt.subplots_adjust(wspace=0.6)
    if args.debug: plt.show()

    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def autolabel(rects, ax):
    # Get y-axis height to calculate label position from.
    (y_bottom, y_top) = ax.get_ylim()
    y_height = y_top - y_bottom

    for rect in rects:
        height = rect.get_height()

        # Fraction of axis height taken up by this rectangle
        p_height = (height / y_height)

        # If we can fit the label above the column, do that;
        # otherwise, put it inside the column.
        if p_height > 0.95: # arbitrary; 95% looked good to me.
            if height >= y_height:
                label_position = y_height * 1.02
            else:
                label_position = height - (y_height * 0.05)
        else:
            label_position = height + (y_height * 0.01)

        print(height, y_height)
        if not math.isnan(height) and (height >= y_height or height < 0.025 * y_height) and height > 1:
            ax.text(rect.get_x() + rect.get_width()/2., label_position,
                    '%d' % int(height),
                    ha='center', va='bottom')

def make_memory_plot(csvdir, figdir, args):
    models = ['fc', 'dag', 'gru', 'lstm', 'mvrnn']
    figpath = figdir + '/mem_eval.pdf'

    b_size = 10
    h_sizes = [64, 256]

    target_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    pytorch_idx = 3
    dyn_idx = 4
    dyn_inf_idx = 5
    cavs_idx = 6
    cortex_idx = 7
    model_idx = 8

    model_col = 'Model'
    model_dfs = {}
    for model in models:
        csvpath = csvdir + '/' + model + '_mem_results_cuda.csv'
        df = pd.read_csv(csvpath)
        df[model_col] = model
        model_dfs[model] = df

    df = pd.concat(model_dfs)
    cols = df.columns
    df = df.loc[(df[cols[b_size_idx]] == b_size) & (df[cols[h_size_idx]].isin(h_sizes))]
    df = df.drop(columns = [cols[target_idx], cols[h_size_idx], cols[b_size_idx]])
    df[cols[model_idx]] = df[cols[model_idx]].apply(common.get_model_repl)

    framework = 'Framework'
    mem_used = 'Peak Memory Usage (kB)'

    df = df.rename(columns = {
        cols[pytorch_idx]: 'PyTorch',
        cols[dyn_idx]: 'DyNet',
        cols[dyn_inf_idx]: 'DyNet (inference)',
        cols[cavs_idx]: 'Cavs',
        cols[cortex_idx]: 'Cortex',
    })

    df = df.melt(id_vars=[cols[model_idx]], var_name = framework, value_name = mem_used)

    plt.figure(figsize = (5, 1.9))
    g = sns.barplot(data=df, x = cols[model_idx], y = mem_used, hue=framework, ci=None,
        palette = palettes[5])

    bars = [rect for rect in g.get_children() if isinstance(rect, mpl.patches.Rectangle)]

    g.grid(axis = 'y')
    g.set_xlabel('')
    g.set_ybound(upper = 17000)
    autolabel(bars, g)
    plt.legend(loc='upper right', bbox_to_anchor=(0.9, 1), fontsize="small", ncol = 3)
    if args.debug: plt.show()

    g.figure.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_pytorch_plot(csvdir, figdir, args):
    models = ['fc', 'dag', 'gru', 'lstm', 'mvrnn']
    backends = ['cuda', 'cpu']
    figpath = figdir + '/pytorch_eval.pdf'

    target_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    pytorch_idx = 3
    cortex_idx = 4
    model_idx = 5

    model_col = 'Model'
    speedup_col = 'Speedup'
    all_dfs = {}
    for backend in backends:
        model_dfs = {}
        for model in models:
            csvpath = csvdir + '/pytorch_' + model + '_results_' + backend + '.csv'
            df = pd.read_csv(csvpath)
            df[model_col] = model
            model_dfs[(model, backend)] = df
            all_dfs[(model, backend)] = df

    df = pd.concat(all_dfs)
    cols = df.columns
    df = df.drop(columns = [cols[h_size_idx]])
    df[cols[model_idx]] = df[cols[model_idx]].apply(common.get_model_repl)
    df[speedup_col] = df[cols[pytorch_idx]] / df[cols[cortex_idx]]
    fig, ax = plt.subplots()
    height = 1.9
    width = 5.0
    plt.figure(figsize = (width, height))

    with sns.plotting_context(rc={"legend.loc": 'upper left', 'legend.fontsize': 7}):
        g = sns.relplot(data=df, x = cols[b_size_idx], y = speedup_col, hue = model_col, col = cols[target_idx],
                        ci = None, marker = 'o', facet_kws={'sharey': False, 'sharex': True, 'legend_out': False},
                        kind = "line", height = height, aspect = width/(2*height), legend = 'full',
                        palette = palettes[5])

        axes = g.axes.flatten()
        axes[0].set_title(axes[0].get_title().replace('Target = cuda', 'GPU'))
        axes[1].set_title(axes[1].get_title().replace('Target = cpu', 'Intel CPU'))
        axes[0].grid()
        axes[1].grid()

        handles, labels = axes[0].get_legend_handles_labels()
        # axes[0].legend(handles=handles[1:], labels=labels[1:])
        axes[0].legend(handles=handles, labels=labels)

        if args.debug: plt.show()
        g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_profile_plot(csvdir, figdir, args):
    models = ['lstm']
    backends = ['cuda', 'cpu']
    b_sizes = [10]
    figpath = figdir + '/profile_eval.pdf'

    target_idx = 0
    h_size_idx = 1
    b_size_idx = 2
    cavs_idx = 3
    dynet_idx = 4
    model_idx = 5

    model_col = 'Model'
    framework_col = 'Framework'
    inf_lat_col = 'Inference Latency (ms)'
    all_dfs = {}
    for backend in backends:
        model_dfs = {}
        for model in models:
            csvpath = csvdir + '/profile_' + model + '_results_' + backend + '.csv'
            df = pd.read_csv(csvpath)
            df[model_col] = model
            model_dfs[(model, backend)] = df
            all_dfs[(model, backend)] = df

    df = pd.concat(all_dfs)
    cols = df.columns
    df[cols[model_idx]] = df[cols[model_idx]].apply(common.get_model_repl)
    df = df.rename({cols[cavs_idx]: 'Cavs', cols[dynet_idx]: 'DyNet'})
    df = df.loc[df[cols[b_size_idx]].isin(b_sizes)]
    df = df.melt(id_vars=[cols[target_idx], cols[h_size_idx], cols[b_size_idx], cols[model_idx]],
                 var_name = framework_col, value_name = inf_lat_col)
    df[framework_col] = df[framework_col].apply(common.get_framework_repl)
    h_sizes = [2**i for i in range(0, 10)]
    df[cols[h_size_idx]] = df[cols[h_size_idx]].apply(lambda h: math.frexp(h)[1] - 1)

    # df = df.fillna(0)
    print(df)
    fig, ax = plt.subplots()
    height = 1.8
    plt.figure(figsize = (5, height))
    with sns.plotting_context(rc={"legend.loc": 'lower left'}):
        g = sns.relplot(data=df, x = cols[h_size_idx], y = inf_lat_col, hue = framework_col, col = cols[target_idx],
                        ci = None, marker = 'o', legend = 'full', palette = palettes[2], kind = 'line',
                        facet_kws={'sharey': False, 'sharex': True, 'legend_out': False},
                        height = height, aspect = 5.0/ (2 * height))

        axes = g.axes.flatten()
        for ax in axes:
            ax.set_xticks(range(len(h_sizes)))
            ax.set_xticklabels(h_sizes, rotation='vertical')
            ax.grid()
            ax.set_ylim(bottom = 0)

        axes[0].set_ylim(top = 4.65)

        axes[1].set_title(axes[1].get_title().replace('Target = cpu', 'Intel CPU'))
        axes[0].set_title(axes[0].get_title().replace('Target = cuda', 'GPU'))

        handles, labels = axes[0].get_legend_handles_labels()
        print(handles, labels)
        axes[0].legend(handles=handles, labels=labels)

        if args.debug: plt.show()
        g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)

def make_summary_plot_nsf_proposal(csvdir, figdir, args):
    figpath = figdir + '/summary_nsf.pdf'
    backends = ['cuda', 'cpu', 'arm']
    models = ['fc', 'dag', 'gru', 'lstm', 'mvrnn']
    b_sizes = [10]
    h_sizes = [64, 256]

    col_target = 'Target'
    col_h_size = 'Hidden Size'
    col_b_size = 'Batch Size'
    col_dynet = 'dynet'
    col_tvm = 'tvm'
    col_model = 'Model'

    col_time = 'Inference Latency (ms)'
    col_framework = 'Framework'

    all_dfs = {}
    for model in models:
        model_dfs = []
        for backend in backends:
            filepath = csvdir + "/" + model + '_results_' + backend + '.csv'
            df = pd.read_csv(filepath)
            model_dfs.append(df)

        model_df = pd.concat(model_dfs)
        model_df['Model'] = model
        all_dfs[model] = model_df

    df = pd.concat(all_dfs)
    df = df.reset_index(drop = True)
    df = df.loc[df[col_h_size].isin(h_sizes)]
    df = df.loc[df[col_b_size].isin(b_sizes)]
    df = df[[col_model, col_target, col_h_size, col_b_size, col_dynet, col_tvm]]

    df[col_model] = df[col_model].apply(common.get_model_repl)
    df[col_target] = df[col_target].apply(common.get_summary_backend_repl)

    df = df.melt(id_vars=[col_model, col_target, col_h_size, col_b_size],
                 var_name = col_framework, value_name = col_time)

    df[col_framework] = df[col_framework].apply(common.get_framework_repl)
    print(df)

    height = 3
    plt.figure(figsize = (10, height))
    g = sns.catplot(
        data=df, kind="bar",
        x = col_model, y = col_time, hue=col_framework, col = col_target,
        ci=None, height=height, aspect = 10/(3 * height), legend = False, palette = palettes[3],
        sharey = False, sharex = True)

    axes = g.axes.flatten()
    for axis in axes:
        axis.set_title(axis.get_title().replace('Target = ', ''))
        axis.grid(axis = 'y')
    g.set_xticklabels(rotation=30)
    plt.legend()
    if args.debug: plt.show()
    g.fig.savefig(figpath, bbox_inches='tight', pad_inches = 0)


sns.set_style("ticks", {'grid.linestyle': '-'})
sns.set_context("paper")

def main(args):
    for i in range(1, 7):
        # palettes[i] = [cm.inferno(x) for x in np.linspace(0.9, 0.1, i)]
        # palettes[i] = [cm.viridis(x) for x in np.linspace(0.15, 1.0, i)]
        # palettes[i] = [cm.inferno(1 - x) for x in np.linspace(1.0, 1.0 - (i - 1) * (0.85/5.0), i)]
        palettes[i] = [cm.inferno(1 - x) for x in np.linspace(1.0, 1.0 - (i - 1) * (0.85/i), i)]

    script_dir = os.path.dirname(os.path.realpath(__file__))
    root_dir = script_dir + '/../'
    csvdir = root_dir + '/data/'
    srcdir = root_dir + '/src/'
    figdir = root_dir + '/fig/'

    # make_grnn_plot(csvdir, figdir, args)
    # make_unrolling_plot(csvdir, figdir, args)
    # make_hoisting_plot(csvdir, figdir, args)
    # make_memory_plot(csvdir, figdir, args)
    # make_stacked_plot(csvdir, figdir, args)
    make_pytorch_plot(csvdir, figdir, args)
    # make_profile_plot(csvdir, figdir, args)
    # make_summary_plot_nsf_proposal(csvdir, figdir, args)

if __name__== '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--debug', dest='debug', default=False, action='store_true')
    args = parser.parse_args()
    main(args)


==> src/ra_lexer.py <==
from pygments.lexers.agile import PythonLexer
from pygments.token import Name, Keyword

class RALexer(PythonLexer):
    # logfile = open('/home/ppf/Documents/projects/rnn_compilers/paper/log.txt', 'a')
    name = 'RA_LEXER'
    aliases = ['ra_lexer']

    EXTRA_KEYWORDS = ['compute', 'recursion_op', 'if_then_else', 'placeholder', 'input_tensor']
    EXTRA_TYPES = ['Tensor']

    def get_tokens_unprocessed(self, text):
        for index, token, value in PythonLexer.get_tokens_unprocessed(self, text):
            # print('YOYO ', value, file = logfile)
            if token is Name and value in self.EXTRA_KEYWORDS:
                yield index, Keyword, value
            elif token is Name and value in self.EXTRA_TYPES:
                yield index, Keyword.Type, value
            else:
                yield index, token, value
        # logfile.close()

